Loop integrals in de Sitter spacetime: The parity-split IBP system and $\mathrm{d}\log$-form differential equations

We develop integration-by-parts (IBP) reduction and differential equations for massive loop integrals of cosmological correlators in de Sitter (dS) spacetime, demonstrating the feasibility of this approach. We identify a structural property of the dS IBP system: for an $n$-propagator family, it splits into $2^n$ closed subsystems classified by the parity of the propagator indices. We further formulate a Baikov representation for loop integrals in dS space and derive the corresponding dimensional recurrence relations. In flat spacetime, intersection theory shows that $\mathrm{d}\log$-form master integrands lead to $\mathrm{d}\log$-form differential equations. Motivated by fibration intersection theory, we conjecture that this construction extends to dS integrands involving Hankel functions. We verify this conjecture in the one-loop bubble family and determine the associated alphabet.

==> supplementary_files/Omegare.nb <==
(* Content-type: application/vnd.wolfram.cdf.text *)

(*** Wolfram CDF File ***)
(* http://www.wolfram.com/cdf *)

(* CreatedBy='Wolfram 14.1' *)

(*************************************************************************)
(*                                                                       *)
(*                                                                       *)
(*  This file was created under the Wolfram Enterprise licensing terms.  *)
(*                                                                       *)
(*       For additional information concerning CDF licensing see:        *)
(*                                                                       *)
(*        www.wolfram.com/cdf/adopting-cdf/licensing-options.html        *)
(*                                                                       *)
(*                                                                       *)
(*                                                                       *)
(*************************************************************************)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[      1060,         20]
NotebookDataLength[     19998,        567]
NotebookOptionsPosition[     20525,        565]
NotebookOutlinePosition[     20943,        582]
CellTagsIndexPosition[     20900,        579]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"P2", "+", 
       RowBox[{"2", " ", "nu", " ", "P2"}]}], 
      RowBox[{"2", " ", "x1", " ", "x2"}]], ",", "0", ",", "0", ",", "0", ",",
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}]}], 
       RowBox[{"2", " ", "x1", " ", "x2"}]]}], ",", "0", ",", "0", ",", "0"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "nu"}]}], ")"}]}], 
       RowBox[{"2", " ", "x1"}]]}], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "nu"}]}], ")"}]}], 
       RowBox[{"2", " ", "x2"}]]}], ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["P2", 
       RowBox[{"2", " ", "x1", " ", "x2"}]]}], ",", 
     FractionBox["\[ImaginaryI]", "x2"], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "nu"}]}], ")"}]}], 
       RowBox[{"2", " ", "x2"}]]}], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "nu"}]}], ")"}]}], 
       RowBox[{"2", " ", "x1"}]]}], ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["P2", 
       RowBox[{"2", " ", "x1", " ", "x2"}]]}], ",", 
     FractionBox["\[ImaginaryI]", "x1"], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"P2", "+", 
        RowBox[{"2", " ", "nu", " ", "P2"}]}], 
       RowBox[{"2", " ", "x1", " ", "x2"}]]}], ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}]}], 
      RowBox[{"2", " ", "x1", " ", "x2"}]], ",", 
     FractionBox["P2", 
      RowBox[{"x1", " ", "x2"}]], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox[
      RowBox[{"P2", "+", 
       RowBox[{"2", " ", "nu", " ", "P2"}]}], 
      RowBox[{"2", " ", "x1", " ", "x2"}]], ",", "0", ",", "0", ",", "0", ",",
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", 
     RowBox[{"-", 
      FractionBox["P2", 
       RowBox[{"2", " ", "x1", " ", "x2"}]]}], ",", 
     FractionBox["\[ImaginaryI]", 
      RowBox[{"2", " ", "x2"}]], ",", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", 
       RowBox[{"2", " ", "x2"}]]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "nu"}]}], ")"}]}], 
       RowBox[{"2", " ", "x1"}]]}], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "nu"}]}], ")"}]}], 
       RowBox[{"2", " ", "x2"}]]}], ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["\[ImaginaryI]", 
      RowBox[{"2", " ", "x1"}]], ",", "0", ",", "0", ",", 
     FractionBox["\[ImaginaryI]", 
      RowBox[{"2", " ", "x2"}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "nu"}]}], ")"}]}], 
       RowBox[{"2", " ", "x2"}]]}], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "nu"}]}], ")"}]}], 
       RowBox[{"2", " ", "x1"}]]}], ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["\[ImaginaryI]", 
      RowBox[{"2", " ", "x2"}]], ",", 
     FractionBox["P2", 
      RowBox[{"2", " ", "x1", " ", "x2"}]], ",", 
     RowBox[{"-", 
      FractionBox["P2", 
       RowBox[{"2", " ", "x1", " ", "x2"}]]}], ",", 
     FractionBox["\[ImaginaryI]", 
      RowBox[{"2", " ", "x1"}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"P2", "+", 
        RowBox[{"2", " ", "nu", " ", "P2"}]}], 
       RowBox[{"2", " ", "x1", " ", "x2"}]]}], ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", 
       RowBox[{"2", " ", "x1"}]]}], ",", 
     FractionBox["\[ImaginaryI]", 
      RowBox[{"2", " ", "x1"}]], ",", 
     FractionBox["P2", 
      RowBox[{"2", " ", "x1", " ", "x2"}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", 
     FractionBox[
      RowBox[{"P2", "+", 
       RowBox[{"2", " ", "nu", " ", "P2"}]}], 
      RowBox[{"2", " ", "x1", " ", "x2"}]], ",", "0", ",", "0", ",", "0", ",",
      "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["P2", 
       RowBox[{"2", " ", "x1", " ", "x2"}]]}], ",", 
     FractionBox["\[ImaginaryI]", 
      RowBox[{"2", " ", "x1"}]], ",", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", 
       RowBox[{"2", " ", "x1"}]]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "nu"}]}], ")"}]}], 
       RowBox[{"2", " ", "x1"}]]}], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "nu"}]}], ")"}]}], 
       RowBox[{"2", " ", "x2"}]]}], ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", 
     FractionBox["\[ImaginaryI]", 
      RowBox[{"2", " ", "x1"}]], ",", 
     FractionBox["P2", 
      RowBox[{"2", " ", "x1", " ", "x2"}]], ",", 
     RowBox[{"-", 
      FractionBox["P2", 
       RowBox[{"2", " ", "x1", " ", "x2"}]]}], ",", 
     FractionBox["\[ImaginaryI]", 
      RowBox[{"2", " ", "x2"}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "nu"}]}], ")"}]}], 
       RowBox[{"2", " ", "x2"}]]}], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "nu"}]}], ")"}]}], 
       RowBox[{"2", " ", "x1"}]]}], ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", 
     FractionBox["\[ImaginaryI]", 
      RowBox[{"2", " ", "x2"}]], ",", "0", ",", "0", ",", 
     FractionBox["\[ImaginaryI]", 
      RowBox[{"2", " ", "x1"}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"P2", "+", 
        RowBox[{"2", " ", "nu", " ", "P2"}]}], 
       RowBox[{"2", " ", "x1", " ", "x2"}]]}], ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", 
       RowBox[{"2", " ", "x2"}]]}], ",", 
     FractionBox["\[ImaginaryI]", 
      RowBox[{"2", " ", "x2"}]], ",", 
     FractionBox["P2", 
      RowBox[{"2", " ", "x1", " ", "x2"}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox[
      RowBox[{"P2", "+", 
       RowBox[{"2", " ", "nu", " ", "P2"}]}], 
      RowBox[{"2", " ", "x1", " ", "x2"}]], ",", "0", ",", "0", ",", "0", ",",
      "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["P2", 
       RowBox[{"x1", " ", "x2"}]]}], ",", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}]}], 
      RowBox[{"2", " ", "x1", " ", "x2"}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "nu"}]}], ")"}]}], 
       RowBox[{"2", " ", "x1"}]]}], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "nu"}]}], ")"}]}], 
       RowBox[{"2", " ", "x2"}]]}], ",", "0", ",", "0", ",", 
     FractionBox["\[ImaginaryI]", "x1"], ",", 
     FractionBox["P2", 
      RowBox[{"2", " ", "x1", " ", "x2"}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "nu"}]}], ")"}]}], 
       RowBox[{"2", " ", "x2"}]]}], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "nu"}]}], ")"}]}], 
       RowBox[{"2", " ", "x1"}]]}], ",", "0", ",", "0", ",", 
     FractionBox["\[ImaginaryI]", "x2"], ",", 
     FractionBox["P2", 
      RowBox[{"2", " ", "x1", " ", "x2"}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"P2", "+", 
        RowBox[{"2", " ", "nu", " ", "P2"}]}], 
       RowBox[{"2", " ", "x1", " ", "x2"}]]}], ",", "0", ",", "0", ",", "0", 
     ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}]}], 
       RowBox[{"2", " ", "x1", " ", "x2"}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "nu"}]}], ")"}], " ", "P2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SuperscriptBox["P2", "2"]}], "+", 
          SuperscriptBox["x1", "2"], "+", 
          SuperscriptBox["x2", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["P2", "2"]}], "+", 
          SuperscriptBox["x1", "2"], "+", 
          SuperscriptBox["x2", "2"]}], ")"}]}], 
       RowBox[{"2", " ", "x1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "P2"}], "+", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"P2", "+", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"P2", "-", "x2"}], ")"}], " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{"P2", "+", "x2"}], ")"}]}]]}], ",", "0", ",", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "nu"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["P2", "2"], "-", 
         RowBox[{"x1", " ", "x2"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"P2", "-", "x1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"P2", "+", "x1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"P2", "-", "x2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"P2", "+", "x2"}], ")"}]}]], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "nu"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["P2", "2"]}], "+", 
         RowBox[{"x1", " ", "x2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["P2", "2"]}], "+", 
         SuperscriptBox["x1", "2"], "+", 
         SuperscriptBox["x2", "2"]}], ")"}]}], 
      RowBox[{"2", " ", "x1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "P2"}], "+", "x1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"P2", "+", "x1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"P2", "-", "x2"}], ")"}], " ", "x2", " ", 
       RowBox[{"(", 
        RowBox[{"P2", "+", "x2"}], ")"}]}]], ",", "0", ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "nu"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"P2", "-", "x1"}]], "+", 
        FractionBox["1", 
         RowBox[{"P2", "+", "x1"}]], "+", 
        FractionBox["1", 
         RowBox[{"P2", "-", "x2"}]], "+", 
        FractionBox["1", 
         RowBox[{"P2", "+", "x2"}]]}], ")"}]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "nu"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["P2", "2"], "-", 
         RowBox[{"x1", " ", "x2"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"P2", "-", "x1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"P2", "+", "x1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"P2", "-", "x2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"P2", "+", "x2"}], ")"}]}]], ",", "0", ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "nu"}]}], ")"}], " ", "P2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SuperscriptBox["P2", "2"]}], "+", 
         SuperscriptBox["x1", "2"], "+", 
         SuperscriptBox["x2", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["P2", "2"]}], "+", 
         SuperscriptBox["x1", "2"], "+", 
         SuperscriptBox["x2", "2"]}], ")"}]}], 
      RowBox[{"2", " ", "x1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "P2"}], "+", "x1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"P2", "+", "x1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"P2", "-", "x2"}], ")"}], " ", "x2", " ", 
       RowBox[{"(", 
        RowBox[{"P2", "+", "x2"}], ")"}]}]], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "nu"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"P2", "-", "x1"}]], "+", 
        FractionBox["1", 
         RowBox[{"P2", "+", "x1"}]], "+", 
        FractionBox["1", 
         RowBox[{"P2", "-", "x2"}]], "+", 
        FractionBox["1", 
         RowBox[{"P2", "+", "x2"}]]}], ")"}]}], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "nu"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["P2", "2"]}], "+", 
          RowBox[{"x1", " ", "x2"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["P2", "2"]}], "+", 
          SuperscriptBox["x1", "2"], "+", 
          SuperscriptBox["x2", "2"]}], ")"}]}], 
       RowBox[{"2", " ", "x1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "P2"}], "+", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"P2", "+", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"P2", "-", "x2"}], ")"}], " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{"P2", "+", "x2"}], ")"}]}]]}], ",", "0"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.998880619223131*^9, 3.9988806256648045`*^9}, {
   3.998880729144167*^9, 3.9988807366877594`*^9}, 3.998880947619398*^9, 
   3.9988810302425404`*^9, 3.998881157375469*^9, 3.9988812262634335`*^9, {
   3.9988813479291286`*^9, 3.998881366734003*^9}, {3.998881427495817*^9, 
   3.9988814538443336`*^9}, 3.9988817999599304`*^9, 3.99888185078438*^9, 
   3.998881885131836*^9, {3.998881929476034*^9, 3.998881954347809*^9}, 
   3.9988821167906017`*^9, 3.9988825308566456`*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"ebc7e309-79e8-264c-b423-bda238acd2ec"]
},
WindowSize->{1115.25, 677.625},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"14.1 for Microsoft Windows (64-bit) (2024\:5e747\:670816\
\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"b5591119-30b2-8545-a3c3-55c574821100"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[1460, 33, 19061, 530, 772, "Output",ExpressionUUID->"ebc7e309-79e8-264c-b423-bda238acd2ec"]
}
]
*)



==> supplementary_files/basis/MIdlog.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{G[{0, 0, 0, 1}, {0, 0}, {0, 1}, 1], G[{1, 1, 0, 1}, {0, 0}, {0, 1}, 1], 
 G[{0, 0, 0, 0}, {0, 1}, {0, 0}, 1] + 
  (-2*G[{0, 1, 0, 1}, {0, 1}, {-1, 1}, 1] + 
    ks^2*G[{0, 1, 0, 1}, {0, 1}, {1, 1}, 1])/2, 
 G[{0, 0, 1, 1}, {0, 1}, {0, 0}, 1] + 
  (G[{0, 1, 1, 0}, {0, 1}, {-1, 1}, 1] - 
    ks^2*G[{0, 1, 1, 0}, {0, 1}, {1, 1}, 1] + G[{1, 0, 0, 1}, {0, 1}, 
     {-1, 1}, 1])/2, (-2*G[{1, 0, 1, 0}, {0, 1}, {-1, 1}, 1] + 
    ks^2*G[{1, 0, 1, 0}, {0, 1}, {1, 1}, 1])/2 + 
  G[{1, 1, 1, 1}, {0, 1}, {0, 0}, 1], ks*G[{0, 0, 0, 0}, {0, 0}, {2, 2}, 3], 
 ks*G[{0, 0, 1, 1}, {0, 0}, {2, 2}, 3], 
 ks*G[{1, 1, 1, 1}, {0, 0}, {2, 2}, 3], 
 ks*G[{0, 1, 0, 0}, {0, 1}, {1, 2}, 3], 
 ks*G[{0, 1, 1, 1}, {0, 1}, {1, 2}, 3], 
 ks*G[{1, 0, 0, 0}, {0, 1}, {1, 2}, 3], 
 ks*G[{1, 0, 1, 1}, {0, 1}, {1, 2}, 3], ks*(2 + b0 + 2*nu)*
  G[{0, 1, 0, 1}, {0, 0}, {1, 3}, 3], ks*(2 + b0 + 2*nu)*
  G[{0, 1, 1, 0}, {0, 0}, {1, 3}, 3]}


==> supplementary_files/basis/MIdlogNote.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{2*(G[{0, 0, 0, 0}, {0, 1}, {0, 2}] + (2 + b20 + 2*nu)*
    G[{0, 0, 0, 1}, {0, 0}, {0, 3}] - G[{0, 0, 1, 1}, {0, 1}, {0, 2}] + 
   b10*G[{0, 1, 0, 0}, {0, 0}, {1, 2}] - G[{0, 1, 0, 1}, {0, 1}, {1, 1}] - 
   G[{0, 1, 1, 0}, {0, 1}, {1, 1}]), 3*G[{0, 0, 0, 1}, {1, 1}, {0, 1}] + 
  3*G[{0, 0, 1, 0}, {0, 2}, {0, 1}] + 4*G[{0, 0, 1, 1}, {0, 1}, {0, 2}] + 
  2*b20*G[{0, 0, 1, 1}, {0, 1}, {0, 2}] + 
  8*nu*G[{0, 0, 1, 1}, {0, 1}, {0, 2}] + G[{0, 1, 0, 0}, {1, 1}, {-1, 2}] - 
  ks^2*G[{0, 1, 0, 0}, {1, 1}, {1, 2}] + 2*G[{0, 1, 1, 0}, {0, 1}, {-1, 3}] + 
  b20*G[{0, 1, 1, 0}, {0, 1}, {-1, 3}] + 
  2*nu*G[{0, 1, 1, 0}, {0, 1}, {-1, 3}] + 
  2*b10*G[{0, 1, 1, 0}, {0, 1}, {1, 1}] + 
  4*nu*G[{0, 1, 1, 0}, {0, 1}, {1, 1}] - 
  2*ks^2*G[{0, 1, 1, 0}, {0, 1}, {1, 3}] - 
  b20*ks^2*G[{0, 1, 1, 0}, {0, 1}, {1, 3}] - 
  2*ks^2*nu*G[{0, 1, 1, 0}, {0, 1}, {1, 3}] - G[{0, 1, 1, 1}, {0, 2}, 
   {-1, 2}] + ks^2*G[{0, 1, 1, 1}, {0, 2}, {1, 2}] - 
  G[{0, 1, 1, 1}, {1, 1}, {-1, 2}] + ks^2*G[{0, 1, 1, 1}, {1, 1}, {1, 2}] + 
  G[{1, 0, 0, 0}, {0, 2}, {-1, 2}] - ks^2*G[{1, 0, 0, 0}, {0, 2}, {1, 2}] + 
  2*G[{1, 0, 0, 1}, {0, 1}, {-1, 3}] + b20*G[{1, 0, 0, 1}, {0, 1}, {-1, 3}] + 
  2*nu*G[{1, 0, 0, 1}, {0, 1}, {-1, 3}] - 
  2*ks^2*G[{1, 0, 0, 1}, {0, 1}, {1, 3}] - 
  b10*ks^2*G[{1, 0, 0, 1}, {0, 1}, {1, 3}] - 
  2*ks^2*nu*G[{1, 0, 0, 1}, {0, 1}, {1, 3}] + 
  2*b10*G[{1, 1, 0, 0}, {0, 1}, {0, 2}] - 3*G[{1, 1, 0, 1}, {0, 2}, {0, 1}] - 
  3*G[{1, 1, 0, 1}, {1, 1}, {0, 1}], 
 2*(b10 + b20)*G[{0, 0, 0, 0}, {0, 1}, {0, 2}] - 
  6*G[{0, 0, 0, 1}, {0, 2}, {0, 1}] - 4*G[{0, 0, 0, 1}, {1, 1}, {0, 1}] - 
  2*G[{0, 1, 0, 0}, {0, 2}, {-1, 2}] + 
  2*ks^2*G[{0, 1, 0, 0}, {0, 2}, {1, 2}] - 
  4*G[{0, 1, 0, 1}, {0, 1}, {-1, 3}] - 
  2*b20*G[{0, 1, 0, 1}, {0, 1}, {-1, 3}] - 
  4*nu*G[{0, 1, 0, 1}, {0, 1}, {-1, 3}] - 
  2*b10*G[{0, 1, 0, 1}, {0, 1}, {1, 1}] - 
  4*nu*G[{0, 1, 0, 1}, {0, 1}, {1, 1}] + 
  4*ks^2*G[{0, 1, 0, 1}, {0, 1}, {1, 3}] + 
  b10*ks^2*G[{0, 1, 0, 1}, {0, 1}, {1, 3}] + 
  b20*ks^2*G[{0, 1, 0, 1}, {0, 1}, {1, 3}] + 
  4*ks^2*nu*G[{0, 1, 0, 1}, {0, 1}, {1, 3}] + 
  2*G[{0, 1, 1, 1}, {1, 1}, {-1, 2}] - 
  2*ks^2*G[{0, 1, 1, 1}, {1, 1}, {1, 2}] + 2*G[{1, 1, 0, 1}, {1, 1}, {0, 1}], 
 2*(G[{0, 1, 1, 0}, {0, 1}, {1, 1}] + (2 + b10 + 4*nu)*
    G[{0, 1, 1, 1}, {0, 0}, {1, 2}] + G[{1, 0, 1, 0}, {0, 1}, {1, 1}] + 
   G[{1, 1, 0, 0}, {0, 1}, {0, 2}] + 2*G[{1, 1, 0, 1}, {0, 0}, {0, 3}] + 
   b20*G[{1, 1, 0, 1}, {0, 0}, {0, 3}] + 
   2*nu*G[{1, 1, 0, 1}, {0, 0}, {0, 3}] - G[{1, 1, 1, 1}, {0, 1}, {0, 2}]), 
 -2*G[{0, 0, 0, 1}, {1, 1}, {0, 1}] - 2*G[{0, 1, 0, 0}, {1, 1}, {-1, 2}] + 
  2*ks^2*G[{0, 1, 0, 0}, {1, 1}, {1, 2}] - 
  4*G[{1, 0, 1, 0}, {0, 1}, {-1, 3}] - 
  2*b20*G[{1, 0, 1, 0}, {0, 1}, {-1, 3}] - 
  4*nu*G[{1, 0, 1, 0}, {0, 1}, {-1, 3}] - 
  2*b10*G[{1, 0, 1, 0}, {0, 1}, {1, 1}] - 
  4*nu*G[{1, 0, 1, 0}, {0, 1}, {1, 1}] + 
  4*ks^2*G[{1, 0, 1, 0}, {0, 1}, {1, 3}] + 
  b10*ks^2*G[{1, 0, 1, 0}, {0, 1}, {1, 3}] + 
  b20*ks^2*G[{1, 0, 1, 0}, {0, 1}, {1, 3}] + 
  4*ks^2*nu*G[{1, 0, 1, 0}, {0, 1}, {1, 3}] + 
  2*G[{1, 0, 1, 1}, {0, 2}, {-1, 2}] - 
  2*ks^2*G[{1, 0, 1, 1}, {0, 2}, {1, 2}] + 
  4*G[{1, 1, 0, 1}, {1, 1}, {0, 1}] + 6*G[{1, 1, 1, 0}, {0, 2}, {0, 1}] + 
  8*G[{1, 1, 1, 1}, {0, 1}, {0, 2}] + 2*b10*G[{1, 1, 1, 1}, {0, 1}, {0, 2}] + 
  2*b20*G[{1, 1, 1, 1}, {0, 1}, {0, 2}] + 
  16*nu*G[{1, 1, 1, 1}, {0, 1}, {0, 2}], ks*G[{0, 0, 0, 0}, {0, 0}, {2, 2}], 
 ks*G[{0, 0, 1, 1}, {0, 0}, {2, 2}], ks*G[{1, 1, 1, 1}, {0, 0}, {2, 2}], 
 ks*G[{0, 1, 0, 0}, {0, 1}, {1, 2}], ks*G[{0, 1, 1, 1}, {0, 1}, {1, 2}], 
 ks*G[{1, 0, 0, 0}, {0, 1}, {1, 2}], ks*G[{1, 0, 1, 1}, {0, 1}, {1, 2}], 
 ks*(2 + b0 + 2*nu)*G[{0, 1, 0, 1}, {0, 0}, {1, 3}], 
 ks*(2 + b0 + 2*nu)*G[{0, 1, 1, 0}, {0, 0}, {1, 3}], R1[{0, 0}, {0}, {2, 2}], 
 R1[{1, 1}, {0}, {2, 2}], ((2*I)*(2 + a0R - b20R)*R1[{0, 1}, {0}, {2, 1}])/
  P0R1, R1[{0, 1}, {1}, {2, 1}], 
 (2*(R1[{0, 0}, {1}, {0, 2}] + (2 + b20R + 2*nu)*R1[{0, 1}, {0}, {0, 3}] + 
    b10R*R1[{0, 1}, {0}, {2, 1}] - R1[{1, 1}, {1}, {0, 2}]))/ks}


==> supplementary_files/basis/MIdlogNote0.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{G[{0, 0, 0, 1}, {0, 0}, {0, 1}, 1], G[{1, 1, 0, 1}, {0, 0}, {0, 1}, 1], 
 G[{0, 0, 0, 0}, {0, 1}, {0, 0}, 1] + 
  (-2*G[{0, 1, 0, 1}, {0, 1}, {-1, 1}, 1] + 
    ks^2*G[{0, 1, 0, 1}, {0, 1}, {1, 1}, 1])/2, 
 G[{0, 0, 1, 1}, {0, 1}, {0, 0}, 1] + 
  (G[{0, 1, 1, 0}, {0, 1}, {-1, 1}, 1] - 
    ks^2*G[{0, 1, 1, 0}, {0, 1}, {1, 1}, 1] + G[{1, 0, 0, 1}, {0, 1}, 
     {-1, 1}, 1])/2, (-2*G[{1, 0, 1, 0}, {0, 1}, {-1, 1}, 1] + 
    ks^2*G[{1, 0, 1, 0}, {0, 1}, {1, 1}, 1])/2 + 
  G[{1, 1, 1, 1}, {0, 1}, {0, 0}, 1], ks*G[{0, 0, 0, 0}, {0, 0}, {2, 2}, 3], 
 ks*G[{0, 0, 1, 1}, {0, 0}, {2, 2}, 3], 
 ks*G[{1, 1, 1, 1}, {0, 0}, {2, 2}, 3], 
 ks*G[{0, 1, 0, 0}, {0, 1}, {1, 2}, 3], 
 ks*G[{0, 1, 1, 1}, {0, 1}, {1, 2}, 3], 
 ks*G[{1, 0, 0, 0}, {0, 1}, {1, 2}, 3], 
 ks*G[{1, 0, 1, 1}, {0, 1}, {1, 2}, 3], ks*(2 + b0 + 2*nu)*
  G[{0, 1, 0, 1}, {0, 0}, {1, 3}, 3], ks*(2 + b0 + 2*nu)*
  G[{0, 1, 1, 0}, {0, 0}, {1, 3}, 3], R1[{0, 0}, {0}, {2, 2}, 3], 
 R1[{1, 1}, {0}, {2, 2}, 3], 
 ((2*I)*(2 + a0R - b20R)*R1[{0, 1}, {0}, {2, 1}, 3])/P0R1, 
 R1[{0, 1}, {1}, {2, 1}, 3], R1[{0, 1}, {0}, {0, 1}, 1]/ks}


==> supplementary_files/code/001_bubble_ibp_sym_exp_full.wl <==
(* ::Package:: *)

(* ::Chapter:: *)
(*Initialization & Definitions*)


(* ::Section:: *)
(*Note*)


(*--------------------------------\:9879\:76ee\:6458\:8981--------------------------------------
\:672c\:6587\:4ef6\:7528\:4e8e\:751f\:6210\:5b8c\:6574\:7684dS massive bubble \:7684ibp\:4e0e\:504f\:5fae\:5206\:7b97\:7b26 \:4ee5\:53ca\:6784\:9020dlog\:57fa\:ff08\:4e5f\:5199\:5165ibp\:7cfb\:7edf\:4e2d\:ff09   \:5e76\:5c06\:8fd9\:4e9bibp\:8f6c\:5316\:4e3akira\:683c\:5f0f\:751f\:6210kira\:7ea6\:5316\:6240\:9700\:4fe1\:606f\:6587\:4ef6 
-----------------------\:7279\:522b\:6ce8\:610f\:4e8b\:9879------------------------------
R1\:4e2da0 b0\:4e0etopsector\:4e0d\:540c \:6545\:6d89\:53ca\:65f6\:5747\:987b\:5148\:4f7f\:7528a0R  b10R  b20R\:7b49\:4e13\:7528\:53c2\:6570\:ff0c\:540e\:7eed\:7528repvar\:7b49\:53d8\:6362\:5316\:4e3a\:7edf\:4e00\:7684a0 b0 \:518d\:4f7f\:7528reppara2N\:5bf9a0 b0\:53d6\:503c
----------------------------------------------------------------------------------------*)


(* ::Section:: *)
(*Environment Setup*)


dir = If[StringQ[$InputFileName] && $InputFileName =!= "",
  DirectoryName[$InputFileName],
  If[TrueQ[$Notebooks],
    With[{nd = Quiet[NotebookDirectory[]]},
      If[StringQ[nd] && nd =!= $Failed, nd, Directory[]]
    ],
    Directory[]
  ]
];
SetDirectory[dir];


(* ::Section:: *)
(*Basic IBP & Shift Operators*)


(* \:7edf\:4e00\:7684\:6307\:6807\:5e73\:79fb\:5de5\:5177 *)
listcal[expr_, i_, j_, n_] := ReplacePart[expr, {i, j} -> expr[[i, j]] + n]


(*   Top Sector G 4\:6761 IBP\:ff1a\:65f6\:95f4(2)\:3001\:52a8\:91cf(2)  *)
Ncut=1(*Ncut=1 \:4e0d\:5ffd\:7565topsector\:4e2d\:7684R1,  Ncut=0 \:5ffd\:7565R1*);
Vpm=0 (*Vpm=0\:4e3aV--, Vpm=1\:4e3aV++,  \:6ce8\:610fdlog\:6784\:9020\:5904\:672a\:52a0\:5165\:6b64\:53c2\:6570\:ff0c\:4fee\:6539\:4e3aV++\:65f6\:9700\:53e6\:5916\:624b\:52a8\:4fee\:6539*);
ibp[expr_G, 1] := -I (-1)^Vpm P1 expr - expr[[2, 1]] listcal[expr, 2, 1, -1] - listcal[listcal[expr, 1, 1, 1], 3, 1, -1] - listcal[listcal[expr, 1, 3, 1], 3, 2, -1] +  Ncut(KroneckerDelta[expr[[1, 1]] + expr[[1, 2]], 1] * (-1)^(expr[[1, 1]] + Vpm) * R1[{expr[[1, 3]], expr[[1, 4]]}, {expr[[2, 1]] + expr[[2, 2]] - 2 nu - 1}, {expr[[3, 1]] + 2 nu + 1, expr[[3, 2]]}] + KroneckerDelta[expr[[1, 3]] + expr[[1, 4]], 1] * (-1)^(expr[[1, 3]] + Vpm) * R2[{expr[[1, 1]], expr[[1, 2]]}, {expr[[2, 1]] + expr[[2, 2]] - 2 nu - 1}, {expr[[3, 1]], expr[[3, 2]] + 2 nu + 1}])
ibp[expr_G, 2] := -I (-1)^Vpm P2 expr - expr[[2, 2]] listcal[expr, 2, 2, -1] - listcal[listcal[expr, 1, 2, 1], 3, 1, -1] - listcal[listcal[expr, 1, 4, 1], 3, 2, -1] +  Ncut(KroneckerDelta[expr[[1, 1]] + expr[[1, 2]], 1] * (-1)^(expr[[1, 2]] + Vpm) * R1[{expr[[1, 3]], expr[[1, 4]]}, {expr[[2, 1]] + expr[[2, 2]] - 2 nu - 1}, {expr[[3, 1]] + 2 nu + 1, expr[[3, 2]]}] + KroneckerDelta[expr[[1, 3]] + expr[[1, 4]], 1] * (-1)^(expr[[1, 4]] + Vpm) * R2[{expr[[1, 1]], expr[[1, 2]]}, {expr[[2, 1]] + expr[[2, 2]] - 2 nu - 1}, {expr[[3, 1]], expr[[3, 2]] + 2 nu + 1}])
(* Momentum IBP 1: eq:momIBP_qdot from note main.tex line 380-400.
   0 = D*B - b1*B - (1/2)*b2*(B + B[{b1-2,b2+2}] - ks^2*B[{b1,b2+2}])
       + B[{n1+1},{a1+1},{b1-1,b2}] + B[{n2+1},{a2+1},{b1-1,b2}]
       + (1/2)(B[{n3+1},{a1+1},{b1,b2-1}] + B[{n3+1},{a1+1},{b1+2,b2+1}] - ks^2*B[{n3+1},{a1+1},{b1,b2+1}])
       + (1/2)(B[{n4+1},{a2+1},{b1,b2-1}] + B[{n4+1},{a2+1},{b1-2,b2+1}] - ks^2*B[{n4+1},{a2+1},{b1,b2+1}]) *)
ibp[expr_G, 3] := d expr - expr[[3, 1]] expr - 1/2 expr[[3, 2]] (expr + listcal[listcal[expr, 3, 1, -2], 3, 2, 2] - ks^2 listcal[expr, 3, 2, 2]) + listcal[listcal[listcal[expr, 1, 1, 1], 2, 1, 1], 3, 1, -1] + listcal[listcal[listcal[expr, 1, 2, 1], 2, 2, 1], 3, 1, -1] + 1/2 (listcal[listcal[listcal[expr, 1, 3, 1], 2, 1, 1], 3, 2, -1] + listcal[listcal[listcal[listcal[expr, 1, 3, 1], 2, 1, 1], 3, 1, -2], 3, 2, 1] - ks^2 listcal[listcal[listcal[expr, 1, 3, 1], 2, 1, 1], 3, 2, 1]) + 1/2 (listcal[listcal[listcal[expr, 1, 4, 1], 2, 2, 1], 3, 2, -1] + listcal[listcal[listcal[listcal[expr, 1, 4, 1], 2, 2, 1], 3, 1, -2], 3, 2, 1] - ks^2 listcal[listcal[listcal[expr, 1, 4, 1], 2, 2, 1], 3, 2, 1])
(* Momentum IBP 2: obtained from IBP 1 by {n1,n2,n3,n4}<->{n3,n4,n1,n2} and {b1,b2}<->{b2,b1}
   (note main.tex line 411-415) *)
ibp[expr_G, 4] := d expr - expr[[3, 2]] expr - 1/2 expr[[3, 1]] (expr + listcal[listcal[expr, 3, 1, 2], 3, 2, -2] - ks^2 listcal[expr, 3, 1, 2]) + listcal[listcal[listcal[expr, 1, 3, 1], 2, 1, 1], 3, 2, -1] + listcal[listcal[listcal[expr, 1, 4, 1], 2, 2, 1], 3, 2, -1] + 1/2 (listcal[listcal[listcal[expr, 1, 1, 1], 2, 1, 1], 3, 1, -1] + listcal[listcal[listcal[listcal[expr, 1, 1, 1], 2, 1, 1], 3, 1, 1], 3, 2, -2] - ks^2 listcal[listcal[listcal[expr, 1, 1, 1], 2, 1, 1], 3, 1, 1]) + 1/2 (listcal[listcal[listcal[expr, 1, 2, 1], 2, 2, 1], 3, 1, -1] + listcal[listcal[listcal[listcal[expr, 1, 2, 1], 2, 2, 1], 3, 2, -2], 3, 1, 1] - ks^2 listcal[listcal[listcal[expr, 1, 2, 1], 2, 2, 1], 3, 1, 1])


(* R1 Sector \:4e09\:6761 IBP\:ff1a\:65f6\:95f4\:3001\:52a8\:91cf\:3001\:4e92\:8865\:52a8\:91cf *)
ibp[expr_R1, 1] := -I (-1)^Vpm P0R1  expr - expr[[2, 1]] listcal[expr, 2, 1, -1] - listcal[listcal[expr, 1, 1, 1], 3, 2, -1] - listcal[listcal[expr, 1, 2, 1], 3, 2, -1]
ibp[expr_R1, 2] := d expr - expr[[3, 1]] expr - 1/2 expr[[3, 2]] (expr + listcal[listcal[expr, 3, 1, -2], 3, 2, 2] - ks^2 listcal[expr, 3, 2, 2]) + 1/2 (listcal[listcal[listcal[expr, 1, 1, 1], 2, 1, 1], 3, 2, -1] + listcal[listcal[listcal[listcal[expr, 1, 1, 1], 2, 1, 1], 3, 1, -2], 3, 2, 1] - ks^2 listcal[listcal[listcal[expr, 1, 1, 1], 2, 1, 1], 3, 2, 1]) + 1/2 (listcal[listcal[listcal[expr, 1, 2, 1], 2, 1, 1], 3, 2, -1] + listcal[listcal[listcal[listcal[expr, 1, 2, 1], 2, 1, 1], 3, 1, -2], 3, 2, 1] - ks^2 listcal[listcal[listcal[expr, 1, 2, 1], 2, 1, 1], 3, 2, 1])
ibp[expr_R1, 3] := d expr - expr[[3, 2]] expr - 1/2 expr[[3, 1]] (expr + listcal[listcal[expr, 3, 1, 2], 3, 2, -2] - ks^2 listcal[expr, 3, 1, 2]) + listcal[listcal[listcal[expr, 1, 1, 1], 2, 1, 1], 3, 2, -1] + listcal[listcal[listcal[expr, 1, 2, 1], 2, 1, 1], 3, 2, -1]


(* ::Section:: *)
(*Integral Substitutions & Symmetries*)


(* Hankel \:65b9\:7a0b EOM\:ff1a\:628a n=2 \:9012\:5f52\:5230 n=0,1 *)
id[expr_] := expr /. {
  (* Top Sector EOM *)
  G[{2, n2_, n3_, n4_}, {a1_, a2_}, {b1_, b2_}] :> -G[{0, n2, n3, n4}, {a1, a2}, {b1, b2}] - (2 nu + 1) G[{1, n2, n3, n4}, {a1 - 1, a2}, {b1 + 1, b2}],
  G[{n1_, 2, n3_, n4_}, {a1_, a2_}, {b1_, b2_}] :> -G[{n1, 0, n3, n4}, {a1, a2}, {b1, b2}] - (2 nu + 1) G[{n1, 1, n3, n4}, {a1, a2 - 1}, {b1 + 1, b2}],
  G[{n1_, n2_, 2, n4_}, {a1_, a2_}, {b1_, b2_}] :> -G[{n1, n2, 0, n4}, {a1, a2}, {b1, b2}] - (2 nu + 1) G[{n1, n2, 1, n4}, {a1 - 1, a2}, {b1, b2 + 1}],
  G[{n1_, n2_, n3_, 2}, {a1_, a2_}, {b1_, b2_}] :> -G[{n1, n2, n3, 0}, {a1, a2}, {b1, b2}] - (2 nu + 1) G[{n1, n2, n3, 1}, {a1, a2 - 1}, {b1, b2 + 1}],
  (* R1 Sector EOM *)
  R1[{2, n4_}, {a_}, {b1_, b2_}] :> -R1[{0, n4}, {a}, {b1, b2}] - (2 nu + 1) R1[{1, n4}, {a - 1}, {b1, b2 + 1}],
  R1[{n3_, 2}, {a_}, {b1_, b2_}] :> -R1[{n3, 0}, {a}, {b1, b2}] - (2 nu + 1) R1[{n3, 1}, {a - 1}, {b1, b2 + 1}]
};


(* \:5bf9\:79f0\:6027\:ff1aTop Sector \:5185\:90e8 + R1 \:5185\:90e8 + R2 \:8f6c R1 *)
symmetry[expr_] := Module[{test},
(* R2 -> R1 (Eq 43) *)test=expr /. {R2[{n1_, n2_}, {a_}, {b1_, b2_}] :> R1[{n1, n2}, {a}, {b2, b1}]};
(* Top Sector Symmetry *) test=test/.G[{n1_, n2_, n3_, n4_}, {a1_, a2_}, {b1_, b2_}] :> If[a1 > a2, G[{n2, n1, n4, n3}, {a2, a1}, {b1, b2}], G[{n1, n2, n3, n4}, {a1, a2}, {b1, b2}]] /.
  G[{n1_, n2_, n3_, n4_}, {a1_, a2_}, {b1_, b2_}] :> If[b1 > b2, G[{n3, n4, n1, n2}, {a1, a2}, {b2, b1}], G[{n1, n2, n3, n4}, {a1, a2}, {b1, b2}]] /.
  G[{n1_, n2_, n3_, n4_}, {a1_, a2_}, {b1_, b2_}] :> If[a1 == a2 && n1 > n2, G[{n2, n1, n4, n3}, {a2, a1}, {b1, b2}], G[{n1, n2, n3, n4}, {a1, a2}, {b1, b2}]] /.
  G[{n1_, n2_, n3_, n4_}, {a1_, a2_}, {b1_, b2_}] :> If[a1 == a2 && n1 == n2 && n3 > n4, G[{n2, n1, n4, n3}, {a2, a1}, {b1, b2}], G[{n1, n2, n3, n4}, {a1, a2}, {b1, b2}]] /.
  G[{n1_, n2_, n3_, n4_}, {a1_, a2_}, {b1_, b2_}] :> If[b1 == b2 && n1 > n3, G[{n3, n4, n1, n2}, {a1, a2}, {b2, b1}], G[{n1, n2, n3, n4}, {a1, a2}, {b1, b2}]] /.
  G[{n1_, n2_, n3_, n4_}, {a1_, a2_}, {b1_, b2_}] :> If[b1 == b2 && n1 == n3 && n2 > n4, G[{n3, n4, n1, n2}, {a1, a2}, {b2, b1}], G[{n1, n2, n3, n4}, {a1, a2}, {b1, b2}]];
(* R1 Sector Symmetry *) test=test/.R1[{n3_, n4_}, {a_}, {b1_, b2_}] :> If[n3 > n4, R1[{n4, n3}, {a}, {b1, b2}], R1[{n3, n4}, {a}, {b1, b2}]];
Return[test];
];


(* \:5947\:5076\:6027\:7b5b\:9009 *)
(* Top Sector: n1+n2+b1 \:4e3a\:5076\:6570, \:4e14 n3+n4+b2 \:4e3a\:5076\:6570 *)
(* R1 Sector: b1 \:4e3a\:5076\:6570, \:4e14 n3+n4+b2 \:4e3a\:5076\:6570 *)
(* \:9700\:5728symmetry R2->R1 \:4e4b\:540e\:4f7f\:7528 *)
reppowerselection = {
  G[{n1_, n2_, n3_, n4_}, {a1_, a2_}, {b1_, b2_}] /; (OddQ[n1 + n2 + b1] || OddQ[n3 + n4 + b2]) :> 0,
  R1[{n3_, n4_}, {a_}, {b1_, b2_}] /; (OddQ[b1] || OddQ[n3 + n4 + b2]) :> 0
};


(* 1D\[RightArrow]3D \:5347\:7ef4\:6620\:5c04----------\:5bf9\:79ef\:5206\:6307\:6807\:4e2da0 b0\:5df2\:88abshift\:6389\:ff08\:5269\:4e0b\:5269\:4e0b\:6574\:6570\:ff09\:7684\:79ef\:5206\:4f7f\:7528\:ff01\:ff01\:ff01 \:53ea\:7528\:5230dlog\:6784\:9020\:4e2d*)
repdimplus2[expr_] := Module[{res},
  res = expr /. {
    G[c1_, c2_, c3_] :> (
      2 ((b10 + c3[[1]]) (G[c1, c2, c3] // listcal[#, 3, 1, 2] &)
       + (b20 + c3[[2]]) (G[c1, c2, c3] // listcal[#, 3, 2, 2] &))
      - 2 ((G[c1, c2, c3] // listcal[#, 1, 1, 1] & // listcal[#, 2, 1, 1] & // listcal[#, 3, 1, 1] &)
       + (G[c1, c2, c3] // listcal[#, 1, 2, 1] & // listcal[#, 2, 2, 1] & // listcal[#, 3, 1, 1] &)
       + (G[c1, c2, c3] // listcal[#, 1, 3, 1] & // listcal[#, 2, 1, 1] & // listcal[#, 3, 2, 1] &)
       + (G[c1, c2, c3] // listcal[#, 1, 4, 1] & // listcal[#, 2, 2, 1] & // listcal[#, 3, 2, 1] &))
    ),
    R1[c1_, c2_, c3_] :> (
      2 ((b10R + c3[[1]]) (R1[c1, c2, c3] // listcal[#, 3, 1, 2] &)
       + (b20R + c3[[2]]) (R1[c1, c2, c3] // listcal[#, 3, 2, 2] &))
      - 2 ((R1[c1, c2, c3] // listcal[#, 1, 1, 1] & // listcal[#, 2, 1, 1] & // listcal[#, 3, 2, 1] &)
       + (R1[c1, c2, c3] // listcal[#, 1, 2, 1] & // listcal[#, 2, 1, 1] & // listcal[#, 3, 2, 1] &))
    )
  };
  res // id // symmetry
];


(* \:901a\:7528\:79ef\:5206\:4e0e a0/b0 \:57fa\:7ebf\:4f4d\:79fb *)
int00G = G[{n1, n2, n3, n4}, {a1, a2}, {b1, b2}];
int00R1 = R1[{n3, n4}, {a}, {b1, b2}];

repaddab0G = {a1 -> a1 + a10, a2 -> a2 + a20, b1 -> b1 + b10, b2 -> b2 + b20};
repaddab0R1 = {a -> a + a0R , b1 -> b1 + b10R, b2 -> b2 + b20R};

repab020[expr_] := expr /. {
  G[c1_, c2_, c3_] :> (G[c1, c2, c3] /. {a10 -> 0, a20 -> 0, a0 -> 0, b10 -> 0, b20 -> 0}),
  R1[c1_, c2_, c3_] :> (R1[c1, c2, c3] /. {a10 -> 0, a20 -> 0, a0R -> 0, b10 -> 0, b20 -> 0 , b10R->0, b20R->0 } )(*bubble dtau-IBP\:4e2d R1\:91cc\:6307\:6807\:4f1a\:51fa\:73b0a10 a20  \:6545\:8981\:52a0\:4e0a*),
  R2[c1_, c2_, c3_] :> (R2[c1, c2, c3] /. {a10 -> 0, a20 -> 0, a0R -> 0, b10 -> 0, b20 -> 0 , b10R->0, b20R->0 } )
};


(* Kira \:4fa7\:91c7\:7528\:7684\:53c2\:6570\:66ff\:6362 *)
(* \:6ce8\:610f\:ff1aTop Sector P1=P2=P0, R1 Sector P0R1 = 2 P0 *)
repvar = {P1 -> -I k0, P2 -> -I k0, P0R1 -> -2 I k0, a10 -> a0, a20 -> a0, b10 -> b0, b20 -> b0 ,a0R-> 2a0 - 2nu, b10R-> b0+2nu, b20R-> b0};
reppara2N = {a0 -> (*da +*) 2 nu,  b0 -> -2 nu,  d -> 3 - 2 ep, ks -> 1};


(* ::Section:: *)
(*Generating Base IBP Seeds*)


int000G = int00G /. repaddab0G
int000R1 = int00R1 /. repaddab0R1

IBPset00G = Table[ibp[int000G, i], {i, 4}];
IBPset0G = Table[
  Table[IBPset00G[[i]], {n1, 0, 1}, {n2, 0, 1}, {n3, 0, 1}, {n4, 0, 1}]  // Flatten // id // repab020  // DeleteDuplicates
  , {i, 4}
] /. {
  R1[c1_, c2_, c3_] :> (R1[c1, c2, c3] /. nu -> 0),
  R2[c1_, c2_, c3_] :> (R2[c1, c2, c3] /. nu -> 0)
}(*bubble\:6536\:7f29\:4f20\:64ad\:5b50\:751f\:6210\:7684R1\:91cc\:6709\:989d\:5916\:7684nu\:56e0\:5b50\:ff0c\:4e0eR1\:51fd\:6570\:65cf\:8bb0\:53f7\:672a\:7edf\:4e00\:ff0c\:7ecf\:8fc7\:8be5\:53d8\:6362\:540e\:7edf\:4e00*)//Simplify;

IBPset00R1 = Table[ibp[int000R1, i], {i, 3}];
IBPset0R1 = Table[
  Table[IBPset00R1[[i]], {n3, 0, 1}, {n4, 0, 1}] // Flatten // id // repab020  // DeleteDuplicates
  , {i, 3}
]//Simplify;


(* ::Chapter:: *)
(*IBP Generation & Export*)


(* ::Section:: *)
(*Generating and Expanding IBP Equations*)


(* Top Sector Ranges *)
(*aMin = -1; aMax = 2; bMin = 1; bMax = 3;*)
aMin = -1; aMax = 2; bMin = 3; bMax = 4;

(* R1 Sector Ranges (Matched or Expanded) *)
aR1Min = -4; aR1Max = 8; bR1Min = -4; bR1Max = 8;


Print["Generating IBP equations..."];
AbsoluteTiming[
IBPset1G = Join[
  (* Top Sector *)
  Table[IBPset0G[[1]]  /. repvar /. reppara2N, {a1, -1-aMin, 2+aMax}, {a2, -2-aMin, 2+aMax}, {b1, -1-bMin, 2+bMax}, {b2, -1-bMin, 2+bMax}],
  Table[IBPset0G[[2]] /. repvar /. reppara2N, {a1, -2-aMin, 2+aMax}, {a2, -1-aMin, 2+aMax}, {b1, -1-bMin, 2+bMax}, {b2, -1-bMin, 2+bMax}],
  Table[IBPset0G[[3]]  /. repvar /. reppara2N, {a1, -2-aMin, 1+aMax}, {a2, -2-aMin, 1+aMax}, {b1, 0-bMin, 2+bMax}, {b2, -1-bMin, 0+bMax}],
  Table[IBPset0G[[4]]  /. repvar /. reppara2N, {a1, -2-aMin, 1+aMax}, {a2, -2-aMin, 1+aMax}, {b1, -1-bMin, 0+bMax}, {b2, 0-bMin, 2+bMax}]
] // id // symmetry // Flatten // DeleteDuplicates;

IBPset1R1 = Join[
  (* R1 Sector *)
  Table[IBPset0R1[[1]] /. repvar /. reppara2N, {a, aR1Min+1, aR1Max}, {b1, bR1Min, bR1Max}, {b2, bR1Min+1, bR1Max}],
  Table[IBPset0R1[[2]] /. repvar /. reppara2N, {a, aR1Min, aR1Max-1}, {b1, bR1Min+2, bR1Max}, {b2, bR1Min+1, bR1Max-2}],
  Table[IBPset0R1[[3]] /. repvar /. reppara2N, {a, aR1Min, aR1Max-1}, {b1, bR1Min, bR1Max-2}, {b2, bR1Min+2, bR1Max}]
] // id // symmetry // Flatten // DeleteDuplicates;
]


IBPset1 = Join[IBPset1G, IBPset1R1] // DeleteDuplicates;
Print["Raw Top Sector (G) Equation Count: ", Length[IBPset1G]];
Print["Raw R1 Sector Equation Count: ", Length[IBPset1R1]];

Print["Applying power selection and Expand..."];
AbsoluteTiming[
IBPsetPG = ReplaceAll[IBPset1G, reppowerselection] // Expand // DeleteDuplicates // Complement[#, {0}] &;
IBPsetPR1 = ReplaceAll[IBPset1R1, reppowerselection] // Expand // DeleteDuplicates // Complement[#, {0}] &;
(* --------select the part you want to reduce---------------*)
IBPsetP0 = Join[IBPsetPG, IBPsetPR1] (*// DeleteDuplicates*);
]
Print["Selected Top Sector (G) Equation Count: ", Length[IBPsetPG]];
Print["Selected R1 Sector Equation Count: ", Length[IBPsetPR1]];
Print["Final Equation Count: ", Length[IBPsetP0]];

varsetAll = IBPsetP0 // Cases[#, _R1 | _G, Infinity] & // DeleteDuplicates;
Print["Final Integral Count: ", Length[varsetAll]];


(* ::Section:: *)
(*Constructing Master Integrals (MIs) & dlog Basis*)


(* Load Omega and MIs for R1 sector from generated files *)
Get["OmegaR1.m"]; (* Defines OmegaP0Ref, etc. *)
Get["MIsR1.m"];   (* Defines MIs (which we rename to MIsR1) *)
MIsR1 = MIs;
OmegaP0R1Ref = OmegaP0R1Ref/. a0 -> a0R
Omegax2Ref = Omegax2Ref/. a0 -> a0R;
OmegaPlusRef = OmegaPlusRef/. a0 -> a0R;
OmegaMinusRef = OmegaMinusRef/. a0 -> a0R;

(* Load the full folded tau-side DE and its matching tau master ordering. *)
OmegaTauFolded = Import["OmegaFolded.m"];
MIstau = Import["MIstau.m"];
OmegaTauX2C = Coefficient[OmegaTauFolded, log[x2]] // Simplify;


(* ----- Top-sector dlog basis (follow bubble_top notebook operation order exactly) ----- *)
(* Order for each block: raw expression -> reppowerselection -> Simplify -> symmetry -> DeleteDuplicates -> Complement[{0}] *)

(* basisd1 / basisd3: generate via Table over all 16 binary index states, then filter by reppowerselection *)
basisdTopSeed = Flatten[Table[G[{n1,n2,n3,n4},{0,0},{0,0}],{n1,0,1},{n2,0,1},{n3,0,1},{n4,0,1}]] ;
(* Eq. (28): the three d = 1 representatives I_n^{(b)} for n = {0,0,0,0}, {0,0,1,1}, {1,1,1,1}. *)

bd1part1 = basisdTopSeed/.
  G[nset_, {0, 0}, {0, 0}] :> G[nset, {0, 0}, {1, 0}] /. reppowerselection // Simplify // symmetry // DeleteDuplicates // Complement[#, {0}] &;
bd1part2 = basisdTopSeed/.
  G[nset_, {0, 0}, {0, 0}] :> G[nset, {1, 0}, {0, 0}]+1/2 (-1)^Plus@@(1/2 (nset+{0,1,0,1}-(nset+{0,1,0,1}//Mod[#,2]&))) (ks^2 G[nset+{0,1,0,1}//Mod[#,2]&, {0, 1}, {1, 1}]-G[nset+{0,1,0,1}//Mod[#,2]&, {0, 1}, {-1, 1}]-G[nset+{0,1,0,1}//Mod[#,2]&, {0, 1}, {1, -1}])/. reppowerselection // Simplify // symmetry // DeleteDuplicates // Complement[#, {0}] &;


basisd1Top = Join[bd1part1, bd1part2];
basisd123Top = repdimplus2 /@ basisd1Top /. reppowerselection // Simplify // symmetry // DeleteDuplicates // Complement[#, {0}] &;
Print["basisd1Top length: ", Length[basisd1Top]];

basisd3Top=Join[basisdTopSeed/. 
  G[nset_, {0, 0}, {0, 0}] :> G[nset, {0, 0}, {2, 2}] /. reppowerselection // Simplify // symmetry // DeleteDuplicates // Complement[#, {0}] &,
  basisdTopSeed/. 
  G[nset_, {0, 0}, {0, 0}] :> G[nset, {1, 0}, {2, 1}] /. reppowerselection // Simplify // symmetry // DeleteDuplicates // Complement[#, {0}] & ]

basisd1Top//Length
basisd3Top//Length


(* Only the top-sector part (first 16 entries) of MIstau enters the top-sector dlog basis. *)
basisd32SeedTopTau = MIstau /. {
  G[nset_, {0, 0}, {0, 0}] :> G[nset, {0, 0}, {1, 3}],
  R1[nset_, {0}, {0, 0}] :> R1[nset, {0}, {1, 3}] 
};
basisd12SeedTopTau = MIstau/. {
  G[nset_, {0, 0}, {0, 0}] :> G[nset, {0, 0}, {0, 1}],
   R1[nset_, {0}, {0, 0}] :> R1[nset, {0}, {0, 1}] 
};

basisd3OmegaTop0 = basisd32SeedTopTau*(b0 + 1) -  Transpose[OmegaTauX2C . Transpose[basisd32SeedTopTau]];
basisd1OmegaTop0 = basisd12SeedTopTau*(b0 - 1) -  Transpose[OmegaTauX2C . Transpose[basisd12SeedTopTau]];

basisd3OmegaTop = basisd3OmegaTop0[[1;;16]] /. reppowerselection // Simplify // symmetry // DeleteDuplicates // Complement[#, {0}] &;
basisd1OmegaTop = basisd1OmegaTop0[[1;;16]] /. reppowerselection // Simplify // symmetry // DeleteDuplicates // Complement[#, {0}] &;
basisd123OmegaTop = repdimplus2 /@ basisd1OmegaTop /. reppowerselection //id// Simplify // symmetry // DeleteDuplicates // Complement[#, {0}] &;

basisd3OmegaTop
basisd1OmegaTop


(* raw export order mirroring bubble_top MIdlogO *)
MIdlogTop0 = Join[
  basisd1Top /. G[c__] :> G[c, 1],
  ks*(basisd3Top /. G[c__] :> G[c, 3]),
  ks*(basisd3OmegaTop /. G[c__] :> G[c, 3] /. R1[c__] :> R1[c, 3])(*,
  basisd1OmegaTop /. G[c__] :> G[c, 1] /. R1[c__] :> R1[c, 1]*)
];

(* working 3D order mirroring bubble_top MIdlog0.
   Use Flatten[{...}] instead of Join to handle empty component lists correctly. *)
MIdlogTop = Flatten[{basisd123Top, ks*basisd3Top, ks*basisd3OmegaTop(*, basisd1OmegaTop*)}] // Simplify;


(* Construct R1 Sector dlog basis *)
vec3Da0R1 = MIsR1 /. {a -> 0, b1 -> 2 , b2 -> 2};
vec3Da1R1 = MIsR1 /. {a -> 1, b1 -> 2 , b2 -> 1};
vec3Da0tR1 = MIsR1 /. {a -> 0, b1 -> 2, b2 -> 1};
OmegaInfinityRef = -(Omegax2Ref + OmegaPlusRef + OmegaMinusRef) /. a0 -> a0R // Simplify;

vec3Da1CorrR1 = vec3Da1R1 + (I/P0R1) * OmegaP0R1Ref . (MIsR1 /. {a -> 0, b1 -> 2, b2 -> 1}) // Simplify;

vec3Da0tCorrR1 = (2/P0R1) * (((b20R - 1) IdentityMatrix[Length[MIsR1]] - OmegaInfinityRef) . vec3Da0tR1) // Simplify;

basis3DR1 = Join[
  ks * vec3Da0R1 /. reppowerselection // Complement[#, {0}] & // symmetry // DeleteDuplicates ,
  (-I) * ks * vec3Da0tCorrR1 /. reppowerselection // Complement[#, {0}] & // symmetry // DeleteDuplicates ,
  ks * vec3Da1CorrR1 /. reppowerselection // Complement[#, {0}] & // symmetry // DeleteDuplicates 
] // Simplify;

vec1Da010R1 = MIsR1 /. {a -> 0, b1 -> 1, b2 -> 0};
vec1Da001R1 = MIsR1 /. {a -> 0, b1 -> 0, b2 -> 1};
vec1Da100R1 = MIsR1 /. {a -> 1, b1 -> 0, b2 -> 0};
vec1Da000R1 = MIsR1 /. {a -> 0, b1 -> 0 , b2 -> 0};
vec1Da100CorrR1 = vec1Da100R1 + (I/P0R1) * OmegaP0R1Ref . vec1Da000R1;

basis1DR1 = Join[
  vec1Da010R1/. reppowerselection//symmetry // Complement[#, {0}] & // DeleteDuplicates,
  vec1Da001R1/. reppowerselection//symmetry // Complement[#, {0}] & // DeleteDuplicates,
  vec1Da100CorrR1/. reppowerselection//symmetry // Complement[#, {0}] & // DeleteDuplicates
]  // Simplify;

basis1D3DR1 = (repdimplus2 /@ basis1DR1)  //id//symmetry // Simplify;

MIdlogR10 = Join[
  basis3DR1 /. R1[c__] :> R1[c, 3],
  Take[basis1DR1, 1] /. R1[c__] :> R1[c, 1]
]/ks;
(* The five remaining-family elements are rescaled by 1/ks so that all
   nineteen basis elements carry the same scaling weight -2-2 ep.  Without
   this the complete 19 x 19 connection in x = ks/P0 is not a function of x
   alone and no dlog form exists. *)
MIdlogR1 = Join[basis3DR1, Take[basis1D3DR1, 1]]/ks  // Simplify;


(* Final combined outputs *)
MIdlogNote0 = Join[MIdlogTop0, MIdlogR10] // Flatten;(*d=1 d=3*)
MIdlogNote = Join[MIdlogTop, MIdlogR1] // Flatten;(*all d=3*)

Print["basisd123Top length: ", Length[basisd123Top]];
Print["basisd3Top length: ", Length[basisd3Top]];
Print["basisd3OmegaTop length: ", Length[basisd3OmegaTop]];
Print["basisd1OmegaTop length: ", Length[basisd1OmegaTop]];
Print["MIdlogR1 length: ", Length[MIdlogR1]];
Print["MIdlogNote length: ", Length[MIdlogNote]];
MIdlogKira = (MIdlogNote /. repvar /. reppara2N) // Simplify;
(MIdlogKira//MatrixForm)


(* ::Section:: *)
(*Derivatives (k0, ks)*)


dk0Term[expr_] := expr /. {
  G[c1_, c2_, c3_] :> G[c1, c2 + {1, 0}, c3] + G[c1, c2 + {0, 1}, c3],
  R1[c1_, c2_, c3_] :> 2 (*\:7edf\:4e00\:8003\:8651bubble\:4e0eR1\:65f6\:ff0cR1\:4e2de\:6307\:6570\:662fE^(-2 k0 tau,\:6240\:4ee5\:6c42k0\:5bfc\:6570\:5f97\:5230\:7684\:56e0\:5b50\:662f2*\:ff08-tau\:ff09)*) listcal[R1[c1, c2, c3], 2, 1, 1]
};

dk0[expr_] := D[expr, k0] + (Expand[expr] /. a_. r:(G[__] | R1[__]) :> a * dk0Term[r]);

dksTerm[expr_] := expr /. {
  g:G[c1_, c2_, c3_] :> Module[{b2, term1, term2, term3},
    b2 = b20 + g[[3, 2]];
    term1 = (-b2)/(2 ks) * (ks^2 listcal[g, 3, 2, 2] + g - listcal[listcal[g, 3, 1, -2], 3, 2, 2]);
    term2 = (1/(2 ks)) * (
      ks^2 listcal[listcal[listcal[g, 1, 3, 1], 2, 1, 1], 3, 2, 1]
      + listcal[listcal[listcal[g, 1, 3, 1], 2, 1, 1], 3, 2, -1]
      - listcal[listcal[listcal[listcal[g, 1, 3, 1], 2, 1, 1], 3, 1, -2], 3, 2, 1]
    );
    term3 = (1/(2 ks)) * (
      ks^2 listcal[listcal[listcal[g, 1, 4, 1], 2, 2, 1], 3, 2, 1]
      + listcal[listcal[listcal[g, 1, 4, 1], 2, 2, 1], 3, 2, -1]
      - listcal[listcal[listcal[listcal[g, 1, 4, 1], 2, 2, 1], 3, 1, -2], 3, 2, 1]
    );
    term1 + term2 + term3
  ],
  r:R1[c1_, c2_, c3_] :> Module[{b2, term1, term2, term3},
    b2 = b20R + r[[3, 2]];
    term1 = (-b2)/(2 ks) * (ks^2 listcal[r, 3, 2, 2] + r - listcal[listcal[r, 3, 1, -2], 3, 2, 2]);
    term2 = (1/(2 ks)) * (
      ks^2 listcal[listcal[listcal[r, 1, 1, 1], 2, 1, 1], 3, 2, 1]
      + listcal[listcal[listcal[r, 1, 1, 1], 2, 1, 1], 3, 2, -1]
      - listcal[listcal[listcal[listcal[r, 1, 1, 1], 2, 1, 1], 3, 1, -2], 3, 2, 1]
    );
    term3 = (1/(2 ks)) * (
      ks^2 listcal[listcal[listcal[r, 1, 2, 1], 2, 1, 1], 3, 2, 1]
      + listcal[listcal[listcal[r, 1, 2, 1], 2, 1, 1], 3, 2, -1]
      - listcal[listcal[listcal[listcal[r, 1, 2, 1], 2, 1, 1], 3, 1, -2], 3, 2, 1]
    );
    term1 + term2 + term3
  ]
};

dks[expr_] := D[expr, ks] + (Expand[expr] /. a_. r:(G[__] | R1[__]) :> a * dksTerm[r]);


DEk00 = (dk0[MIdlogNote] // id // symmetry);
DEks0 = (dks[MIdlogNote] // id // symmetry);


(* ::Section:: *)
(*Formatting Variables & Target for Kira*)


IBPsetdlogbasis =Table[dlog[i] - MIdlogKira[[i]], {i,Length[MIdlogKira]}]//Factor;
(*IBPsetdlogbasis ={}; *) (*-----------\:4e0d\:52a0\:5165dlog\:57fa\:6d4b\:8bd5\:ff0c\:8981\:52a0\:5165\:65f6\:6ce8\:91ca\:6b64\:884c----------*)
IBPsetP = Join[IBPsetdlogbasis, IBPsetP0];

varsetP = IBPsetP // Cases[#, _R1|_G|_dlog, Infinity] & // DeleteDuplicates;
(* Sorting rule for varsetP (integral ordering for Kira):
   Priority 0 (first): dlog basis integrals G["dlog", i], sorted by i.
   Priority 1 (remaining): all non-dlog integrals, sorted by:
     (a) Primary:   sum |a_i| + |b_i|  (with +400 penalty if any index < 0)
     (b) Secondary: G before R1  (type flag: 1 for G, 2 for R1)
     (c) Tertiary:  sum of a indices  (a1+a2 for G,  a for R1)
     (d) Then:      individual a indices (a1, a2 for G;  a, 0 for R1)
     (e) Then:      individual b indices (b1, b2)
     (f) Finally:   discrete Hankel labels (n1,n2,n3,n4 for G;  n3,n4,0,0 for R1)
*)
varsetP = SortBy[varsetP, Which[
    MatchQ[#, dlog[_Integer]],
      {0, #[[1]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
    MatchQ[#, G[_,_,_]],
      With[{n1=#[[1,1]], n2=#[[1,2]], n3=#[[1,3]], n4=#[[1,4]],
            a1=#[[2,1]], a2=#[[2,2]], b1=#[[3,1]], b2=#[[3,2]]},
        {1, Total[Abs /@ {a1,a2,b1,b2}],
         If[a1<0||a2<0||b1<0||b2<0, 50, 0],
         1, a1+a2, a1, a2, b1, b2, n1, n2, n3, n4}
      ],
    MatchQ[#, R1[__]],
      With[{n3=#[[1,1]], n4=#[[1,2]], a=#[[2,1]], b1=#[[3,1]], b2=#[[3,2]]},
        {1, Total[Abs /@ {a,b1,b2}],
         If[a<0||b1<0||b2<0, 50, 0],
         2, a, 0, 0, b1, b2, n3, n4, 0, 0}
      ],
    True, {9, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
  ] &
];

repkira2GR = Table[Tuserweight[i] -> varsetP[[i]], {i, Length[varsetP]}];
repGR2num = Table[varsetP[[i]] -> Tuserweight[i], {i, Length[varsetP]}];


{IBPsetP,DEk00,DEks0}// Cases[#, _R1|_G|_dlog, Infinity] & // DeleteDuplicates//Complement[#,varsetAll]&(*\:68c0\:6d4b\:5fae\:5206\:65b9\:7a0b\:504f\:5bfc\:51fa\:73b0\:7684\:79ef\:5206\:662f\:5426\:90fd\:5728\:7ea6\:5316\:8303\:56f4\:5185\:4e86*)


IBPsetdlogbasis


(* ::Section:: *)
(*Exporting Kira Workspace*)


kiraworkspace = "kira_bubble";  
If[!DirectoryQ["./" <> kiraworkspace], CreateDirectory["./" <> kiraworkspace, CreateIntermediateDirectories -> True]];
If[!DirectoryQ["./" <> kiraworkspace <> "/userSystem"], CreateDirectory["./" <> kiraworkspace <> "/userSystem", CreateIntermediateDirectories -> True]];
If[!DirectoryQ["./" <> kiraworkspace <> "/result"], CreateDirectory["./" <> kiraworkspace <> "/result", CreateIntermediateDirectories -> True]];


(* === Write userSystem/ibp.kira ===
   Format: reduce_user_defined_system (matches R1_ibp_sym.m ctokb pattern).
   Each equation is a block of lines "index*(coeff)", separated by a blank line. *)
ctokb[IBPset0_, varset0_] := Module[{string, stream, intsettemp, indexset},
  stream = OpenWrite["./" <> kiraworkspace <> "/userSystem/ibp.kira"];
  Do[
    string = "";
    intsettemp = IBPset0[[i]] // Cases[#, _R1 | _G | _dlog, Infinity] & // DeleteDuplicates;
    indexset = Table[intsettemp[[j]] /. repGR2num /. Tuserweight[c_] -> c, {j, Length[intsettemp]}] // Flatten;
    Do[
      string = StringJoin[string,
        ToString[indexset[[k]]], "*(",
        ToString[Coefficient[IBPset0[[i]], intsettemp[[k]]] // Factor, InputForm]
          // StringReplace[Whitespace -> ""],
        ")\n"];
      , {k, 1, Length[intsettemp]}];
    string = StringJoin[string, "\n"];
    WriteString[stream, string];
    , {i, Length[IBPset0]}];
  Close[stream];
];

(* --- Symbolic run (default): just call ctokb on symbolic IBPsetP --- *)
ctokb[IBPsetP, varsetP];
repNumericTestKira = {nu -> 17/7, ep -> 1/13, k0 -> 5/23, da -> 0}; (*\:5373\:4f7f\:4e0d\:505a\:6570\:503c\:7ea6\:5316\:ff0c\:4e5f\:53ef\:4ee5\:7528\:4e8e\:4ee3\:5165\:6570\:503c\:68c0\:9a8c*)
(*--- Numeric test run: uncomment the block below AND comment the line above ---*)
(* IBPsetPKira = IBPsetP /. repNumericTestKira; *)
(* ctokb[IBPsetPKira, varsetP]; *)

(* Append dummy equation: (N+1)*(ccc) only needed when ALL coefficients are numeric.
   For symbolic run it is omitted. *)
Print["ibp.kira written (", Length[IBPsetP], " equations)."];


(* === Write list ===
   List ALL integrals (1..Length[varsetP]) for Kira reduction, matching R1_ibp_sym.m.
   Kira needs to reduce all integrals that may appear in derivatives of dlog basis. *)
listb[targetK0_] := Module[{string, stream},
  stream = OpenWrite["./" <> kiraworkspace <> "/list"];
  Do[
    string = StringJoin[ToString[k], "\n"];
    WriteString[stream, string];
    , {k, targetK0}];
  Close[stream];
];

(* Target integrals for Kira reduction.
   Only integrals in this list will have reduction rules in kira_list.m.
   Set targetMax to cover at least all integrals appearing in derivatives of dlog basis.
   Use Length[varsetP] to reduce all; use a smaller number for faster test runs. *)
targetMax = 1691;  (* stop right before the first integral with abs-weight 8 *)
derivativeIds = Cases[
    Expand[
      ({DEk00, DEks0} /. repvar /. reppara2N) /. repGR2num
    ],
    Tuserweight[i_] :> i,
    Infinity
  ] // Union;
targetKAll = Union[
  Range[Min[targetMax, Length[varsetP]+ 1]],  (* +1 for dummy integral in numeric mode *)
  derivativeIds
];
listb[targetKAll];
Print["list written (", Length[targetKAll], " target integrals)."];


(* === Write jobs.yaml (reduce_user_defined_system, matching R1_ibp_sym.m) === *)
Export["./" <> kiraworkspace <> "/jobs.yaml",
  "jobs:\n" <>
  "  - reduce_user_defined_system:\n" <>
  "      input_system: {files: [\"userSystem\"], config: false}\n" <>
  "      select_integrals:\n" <>
  "        select_mandatory_list:\n" <>
  "          - [list]\n" <>
  "      run_initiate: true\n" <>
  "      run_firefly: true\n" <>
  "  - kira2math:\n" <>
  "      target:\n" <>
  "       - [list]\n",
  "String"
];


(* === Write run.sh (cleanup + dos2unix + kira, matching R1_ibp_sym.m) === *)
Export["./" <> kiraworkspace <> "/run.sh",
  "rm -f kira.log\n" <>
  "rm -f firefly.log\n" <>
  "rm -rf results\n" <>
  "rm -rf tmp\n" <>
  "rm -rf sectormappings\n" <>
  "rm -rf firefly_saves\n" <>
  "rm -rf ff_save\n" <>
  "dos2unix list\n" <>
  "dos2unix userSystem/ibp.kira\n" <>
  "dos2unix jobs.yaml\n" <>
  "/home/jiaqichen/Softwares/kira/bin/kira --parallel=10 jobs.yaml\n",
  "String"
];


(* === Export result files for bubble_de.m === *)
Export["./" <> kiraworkspace <> "/result/MIdlogNote.m", MIdlogNote];
Export["./" <> kiraworkspace <> "/result/MIdlogNote0.m", MIdlogNote0];
Export["./" <> kiraworkspace <> "/result/OmegaTauX2C.m", OmegaTauX2C];
Export["./" <> kiraworkspace <> "/result/MIdlogTop.m", MIdlogTop];
Export["./" <> kiraworkspace <> "/result/MIdlogTop0.m", MIdlogTop0];
Export["./" <> kiraworkspace <> "/result/repkira2GR.m", repkira2GR];
Export["./" <> kiraworkspace <> "/result/repGR2num.m", repGR2num];
DeleteFile["./" <> kiraworkspace <> "/result/derivative_rules_bubble.m"] /; FileExistsQ["./" <> kiraworkspace <> "/result/derivative_rules_bubble.m"];
Save["./" <> kiraworkspace <> "/result/derivative_rules_bubble.m",
  {listcal, repvar, reppara2N, repNumericTestKira, id, symmetry, dk0, dks, dk0Term, dksTerm}];

Print["Export done. Workspace ready at: ", kiraworkspace];



(* ::Section:: *)
(*test*)


Tuserweight[330]/.repkira2GR








==> supplementary_files/code/002_bubble_de_exp_full.m <==
(* ::Package:: *)

(* ::Chapter:: *)
(*Re-import Kira Results*)


(* ::Section:: *)
(*Paths*)


dir = If[StringQ[$InputFileName] && $InputFileName =!= "",
  DirectoryName[$InputFileName],
  If[TrueQ[$Notebooks],
    With[{nd = Quiet[Check[NotebookDirectory[], $Failed]]},
      If[StringQ[nd] && nd =!= $Failed, nd, Directory[]]
    ],
    Directory[]
  ]
];
SetDirectory[dir];

kiraworkspace = "kira_bubble";
resultDir = FileNameJoin[{dir, kiraworkspace, "result"}];
reduceDir = FileNameJoin[{dir, kiraworkspace, "results", "Tuserweight"}];


(* ::Section:: *)
(*Load Result Files*)


Get[FileNameJoin[{resultDir, "derivative_rules_bubble.m"}]];
MIdlogNote = Import[FileNameJoin[{resultDir, "MIdlogNote.m"}]];
MIdlogTop = Import[FileNameJoin[{resultDir, "MIdlogTop.m"}]];
MIdlogTop0 = Import[FileNameJoin[{resultDir, "MIdlogTop0.m"}]];
repkira2GR = Import[FileNameJoin[{resultDir, "repkira2GR.m"}]];
repGR2num = Import[FileNameJoin[{resultDir, "repGR2num.m"}]];
repreduce = Import[FileNameJoin[{reduceDir, "kira_list.m"}]];

repvar
reppara2N
repNumericTestKira


(* ::Section:: *)
(*Choose Independent MIs*)


masterIds = ToExpression @ StringCases[
  Import[FileNameJoin[{reduceDir, "masters"}], "Text"],
  StartOfLine ~~ WhitespaceCharacter ... ~~ id : NumberString ~~ WhitespaceCharacter ... ~~ "#" :> id
];
nMI = 19; (*\:624b\:52a8\:8bbe\:7f6e\:ff0c\:6839\:636e\:591a\:6b21\:7ea6\:5316\:540e\:7a33\:5b9a\:7684\:4e3b\:79ef\:5206\:ff08\:771f\:6b63\:7684\:4e3b\:79ef\:5206\:7684\:622a\:6b62\:6807\:53f7 \:4e00\:822c\:4e0e \:7531\:4e8eibp\:4e0d\:591f\:5bfc\:81f4\:6ca1\:88ab\:7ea6\:5316\:800c\:5217\:5165kira\:4e3b\:79ef\:5206\:7684\:79ef\:5206\:6807\:53f7 \:95f4\:9694\:5de8\:5927\:ff09*)
MIs = Table[Tuserweight[i] ,{i,nMI}];

(* Keep ks/k0 symbolic before differentiation so explicit derivative contributions are preserved. *)


If[
  Length[MIdlogNote] =!= nMI ||
  Length[MIdlogTop] =!= 14 ||
  Length[MIdlogTop0] =!= 14 ||
  Take[MIdlogNote, 14] =!= MIdlogTop ||
  Length[masterIds] < nMI ||
  Take[masterIds, nMI] =!= Range[nMI] ||
  ((Tuserweight /@ Range[nMI]) /. repkira2GR) =!=
    (dlog /@ Range[nMI]),
  Print["Wrong 19-dimensional basis ordering."];
  Abort[]
];

If[Count[reppara2N, HoldPattern[ks -> 1]] =!= 1,
  Print["Expected exactly one ks -> 1 rule."];
  Abort[]
];

repparaNoKs =
  DeleteCases[reppara2N, HoldPattern[ks -> 1]];

(* Apply the ~1700 Kira reduction rules through Dispatch tables, so that each
   replacement is looked up by hashing instead of scanning the rule list.
   Without this the symbolic derivative layer does not terminate in practice. *)
repreduceD = Dispatch[repreduce];
repGR2numD = Dispatch[repGR2num];
Print["Dispatch tables built"];

MIdlogSym =
  (MIdlogNote[[;; nMI]] /. repvar /. repparaNoKs) // Simplify;

repMIs0 = Table[MIs[[i]] -> 0, {i, Length[MIs]}];



(* ::Chapter:: *)
(*DE*)


(* ::Section:: *)
(*Symbolic derivative layer*)


DEk00 = (((dk0[MIdlogSym] // id // symmetry) /. repGR2numD)/. repreduceD/.repvar/.reppara2N) // Expand;
DEks0 = (((dks[MIdlogSym] // id // symmetry) /. repGR2numD)/. repreduceD/.repvar/.reppara2N) // Expand;


(* ::Section:: *)
(*Numeric reduction layer*)


(* \:6d4b\:8bd5\:5fae\:5206\:65b9\:7a0b\:4ea7\:751f\:7684\:79ef\:5206\:662f\:5426\:90fd\:5728kira\:4e2d\:88ab\:7ea6\:5316\:6389\:4e86\:ff0c\:5982\:679c\:7ea6\:5316\:6389\:4e86\:ff0crepMIs0\:540e\:5e94\:8be5\:53ea\:52690 *)
DEk00check = DeleteDuplicates @ Cases[
  DEk00 /. repMIs0,
  Tuserweight[___] | G[___] | R1[___] | R2[___] | dlog[_],
  Infinity
];

DEks0check = DeleteDuplicates @ Cases[
  DEks0 /. repMIs0,
  Tuserweight[___] | G[___] | R1[___] | R2[___] | dlog[_],
  Infinity
];

If[DEk00check =!= {} || DEks0check =!= {},
  Print["Unreduced derivative terms: ", {DEk00check, DEks0check}];
  Abort[]
];


(* ::Section:: *)
(*Extract DE matrices in the active dlog dummy basis*)


DEk0 = Table[
    Coefficient[DEk00, MIs[[i]]],
    {i, Length[MIs]}
] // Transpose (*// Factor*);

DEks = Table[
    Coefficient[DEks0, MIs[[i]]],
    {i, Length[MIs]}
] // Transpose (*// Factor*);

If[
  Dimensions[DEk0] =!= {nMI, nMI} ||
  Dimensions[DEks] =!= {nMI, nMI} ||
  Expand[DEk00 - DEk0 . MIs] =!= ConstantArray[0, nMI] ||
  Expand[DEks0 - DEks . MIs] =!= ConstantArray[0, nMI],
  Print["DE matrix reconstruction failed."];
  Abort[]
];


(* ::Section:: *)
(*Restore physical variables*)


(* Scaling weights of the basis elements, read off from the connection.
   The Euler relation  k0 A_k0 + A_ks = W  must hold with W diagonal; we take
   W from the diagonal of the combination and then verify below that the
   combination is exactly diagonal.  This makes the script independent of
   whether the basis produced by 001 is of uniform weight. *)
scaleWeights = Map[Together, Diagonal[k0*DEk0 + DEks]];

Print["Euler/scaling weights = ", scaleWeights];

(* Exact Euler-weight check at ks = 1. *)
scaleUnitResidual = Map[
  Together,
  k0*DEk0 + DEks - DiagonalMatrix[scaleWeights],
  {2}
];

If[
  scaleUnitResidual =!= ConstantArray[0, {nMI, nMI}],
  Print["Unit-scale Euler check failed."];
  Abort[]
];

(* A_ij scales as ks^(w_i-w_j-1). *)
restorePowers = Simplify[
  Outer[Subtract, scaleWeights, scaleWeights] - 1
];

restoreScale[matrix_] := MapThread[
  #1*ks^#2 &,
  {
    matrix /. k0 -> I*P0/ks,
    restorePowers
  },
  2
];

(* P0 = -I k0, hence d/dP0 = I d/dk0. *)
DEP0O = restoreScale[I*DEk0]//Simplify;
DEksO = restoreScale[DEks]//Simplify;


(* ::Section:: *)
(*Scaling Check*)


DEscaleCheck = Map[
  Together,
  P0*DEP0O + ks*DEksO,
  {2}
];

scaleCheckResidual = Map[
  Together,
  DEscaleCheck - DiagonalMatrix[scaleWeights],
  {2}
];

If[
  scaleCheckResidual =!= ConstantArray[0, {nMI, nMI}],
  Print["Scale restoration failed."];
  Abort[]
];


(* ::Section:: *)
(*Homogeneous Top-Sector dlog Block*)


nTopDlog = 14;

(*
  This is only the homogeneous top-to-top block A_TT, not the full
  19 x 19 connection.  With x = ks/P0 and P0 held fixed,

      d/dx = P0 d/dks.

  The verified Euler relation gives

      A_x^TT = (W_TT - P0 A_P0^TT)/x,

  after ks -> x P0.  This avoids simplifying the much larger restored
  ks-derivative matrix.
*)
If[
  Take[scaleWeights, nTopDlog] =!=
    ConstantArray[First[scaleWeights], nTopDlog],
  Print["Note: top-sector scaling weights are not uniform: ",
    Take[scaleWeights, nTopDlog]];
];

AxTop = Map[
  Cancel[Together[#]] &,
  (
    DiagonalMatrix[Take[scaleWeights, nTopDlog]] -
      P0*(DEP0O[[1 ;; nTopDlog, 1 ;; nTopDlog]] /. ks -> x P0)
  )/x,
  {2}
];

If[
  Dimensions[AxTop] =!= {nTopDlog, nTopDlog} ||
  ! FreeQ[AxTop, k0 | ks | P0],
  Print["Failed to construct the dimensionless top-sector x connection."];
  Abort[]
];

dlogDelta = Sqrt[3 + 4 ep + 4 nu + 4 nu^2];

letterArguments = {
  -1 + x,
  x,
  1 + x,
  -Sqrt[1 + 2 ep] + x,
  Sqrt[1 + 2 ep] + x,
  (1 + 2 nu - dlogDelta)/Sqrt[2] + x,
  (-1 - 2 nu + dlogDelta)/Sqrt[2] + x,
  -(1 + 2 nu + dlogDelta)/Sqrt[2] + x,
  (1 + 2 nu + dlogDelta)/Sqrt[2] + x
};

letterlist = Log /@ letterArguments;
letterRoots = FullSimplify[x - #] & /@ letterArguments;
dlogCommonDenominator = FullSimplify[Times @@ letterArguments] // Expand;
dlogNumerator = Map[
  Cancel[dlogCommonDenominator #] &,
  AxTop,
  {2}
];

(* ---- diagnostics added on 2026-09-17: find out which test fails ---- *)
Print["DIAG test1 (letterRoots free of x) : ", FreeQ[letterRoots, x]];
Print["DIAG test2 (Exponent[letterProduct,x]) : ",
  Exponent[dlogCommonDenominator, x], "   #letters = ", Length[letterArguments]];
Print["DIAG test3 (AxTop*P is polynomial) : ",
  And @@ (PolynomialQ[#, x] & /@ Flatten[dlogNumerator])];
Print["DIAG test4 (max exponent of AxTop*P) : ",
  Quiet[Max[Exponent[#, x] & /@ Flatten[dlogNumerator]]]];
Print["DIAG denominators of AxTop (union) : ",
  Factor[Union[Flatten[Map[Cancel[Together[Denominator[Together[#]]]] &, AxTop, {2}]]]]];
Export[FileNameJoin[{resultDir, "DIAG_AxTop.m"}], AxTop];
Export[FileNameJoin[{resultDir, "DIAG_DEP0.m"}], DEP0O];
Export[FileNameJoin[{resultDir, "DIAG_DEks.m"}], DEksO];
Export[FileNameJoin[{resultDir, "DIAG_scale.m"}], DEscaleCheck];

If[
  ! FreeQ[letterRoots, x] ||
  Exponent[dlogCommonDenominator, x] =!= Length[letterArguments] ||
  ! And @@ (PolynomialQ[#, x] & /@ Flatten[dlogNumerator]) ||
  Max[Exponent[#, x] & /@ Flatten[dlogNumerator]] >=
    Length[letterArguments],
  Print["The top-sector connection has poles or a polynomial part outside the expected dlog alphabet."];
  Abort[]
];

dlogDenominatorDerivative = D[dlogCommonDenominator, x];

(* Residue matrices at the simple zeros of the letter arguments. *)
coefletter = Table[
  Map[
    Factor,
    (dlogNumerator /. x -> letterRoots[[a]])/
      (dlogDenominatorDerivative /. x -> letterRoots[[a]]),
    {2}
  ],
  {a, Length[letterRoots]}
];

(* Only letters whose residue matrix does not vanish identically are kept in
   the exported dlog data; the remaining residues are exactly zero. *)
nonzeroLetters = Select[
  Range[Length[letterRoots]],
  Count[Flatten[coefletter[[#]]], Except[0]] > 0 &
];
coefletter = coefletter[[nonzeroLetters]];
letterlist = letterlist[[nonzeroLetters]];
Print["dlog letters with nonzero residue = ", Length[letterlist],
  " of ", Length[letterRoots]];

DEdlogx = Sum[
  coefletter[[a]] letterlist[[a]],
  {a, Length[letterlist]}
];

DEdlogxCheck = Map[
  Factor[Together[#]] &,
  AxTop - D[DEdlogx, x],
  {2}
];

If[
  Dimensions[coefletter] =!=
    {Length[letterlist], nTopDlog, nTopDlog} ||
  ! FreeQ[coefletter, x] ||
  DEdlogxCheck =!= ConstantArray[0, {nTopDlog, nTopDlog}],
  Print["Top-sector dlog reconstruction failed."];
  Abort[]
];


(* ::Section:: *)
(*Export*)


Export[FileNameJoin[{resultDir, "DEP0.m"}], DEP0O];
Export[FileNameJoin[{resultDir, "DEks.m"}], DEksO];
Export[FileNameJoin[{resultDir, "DEscaleCheck.m"}], DEscaleCheck];
Export[FileNameJoin[{resultDir, "MIdlog.m"}], MIdlogTop0];
Export[FileNameJoin[{resultDir, "AxTop.m"}], AxTop];
Export[FileNameJoin[{resultDir, "DEdlogx.m"}], DEdlogx];
Export[FileNameJoin[{resultDir, "coefletter.m"}], coefletter];
Export[FileNameJoin[{resultDir, "letterlist.m"}], letterlist];
Export[FileNameJoin[{resultDir, "DEdlogxCheck.m"}], DEdlogxCheck];


(* ::Section:: *)
(*Print*)


Print["MIs = ", MIs];
Print["DEk00check = ", DEk00check];
Print["DEks0check = ", DEks0check];
Print["DEP0 dimensions = ", Dimensions[DEP0O]];
Print["DEks dimensions = ", Dimensions[DEksO]];
Print["DEscaleCheck = ", DEscaleCheck];
Print["Scaling diagonal = ", Diagonal[DEscaleCheck]];
Print["Off-diagonal nonzero count = ", Count[Flatten[DEscaleCheck - DiagonalMatrix[Diagonal[DEscaleCheck]]], x_ /; x =!= 0]];
Print["Top dlog scope = homogeneous 14 x 14 top-to-top block only"];
Print["AxTop dimensions = ", Dimensions[AxTop]];
Print["Number of dlog letters = ", Length[letterlist]];
Print["coefletter dimensions = ", Dimensions[coefletter]];
Print["Top dlog reconstruction nonzero count = ", Count[Flatten[DEdlogxCheck], Except[0]]];


==> supplementary_files/code/003_bubble_full19_dlog.m <==
(* ::Package:: *)

(* Complete 19 x 19 dlog connection.

   Script "002 bubble_de_exp_full.m" verifies the dlog property only for the
   homogeneous 14 x 14 top-to-top block.  This script assembles the complete
   19 x 19 connection in the dimensionless variable x = ks/P0,

        AxFull = (W - P0 * A_P0) / x        with   ks -> x P0,

   tests that its only poles are the nine letters of the alphabet, each simple,
   reconstructs the residue matrices, and writes the results to full19_dlog/.

   Run this script from the code/ directory after "002 bubble_de_exp_full.m". *)

dir = If[StringQ[$InputFileName] && $InputFileName =!= "",
  DirectoryName[$InputFileName],
  Directory[]
];
SetDirectory[dir];

resultDir = FileNameJoin[{dir, "kira_bubble", "result"}];
exportDir = FileNameJoin[{dir, "..", "full19_dlog"}];
If[! DirectoryQ[exportDir], CreateDirectory[exportDir]];

DEP0O = Import[FileNameJoin[{resultDir, "DEP0.m"}]];
DEdlogxTop = Import[FileNameJoin[{resultDir, "DEdlogx.m"}]];
DEscaleCheckM = Import[FileNameJoin[{resultDir, "DEscaleCheck.m"}]];

nMI = 19;

(* Euler weights of the basis, taken from the verified scaling identity
   P0 A_P0 + ks A_ks = W.  They need not be uniform. *)
scaleWeights = Diagonal[DEscaleCheckM];
Print["Euler weights = ", scaleWeights];

AxFull = Map[
  Cancel[Together[#]] &,
  (DiagonalMatrix[scaleWeights] - P0*(DEP0O /. ks -> x*P0))/x,
  {2}
];

Print["AxFull dimensions = ", Dimensions[AxFull]];
Print["AxFull free of k0, ks, P0 = ", FreeQ[AxFull, k0 | ks | P0]];

(* The nine letters. *)
dlogDelta = Sqrt[3 + 4 ep + 4 nu + 4 nu^2];
letterArguments = {
  -1 + x,
  x,
  1 + x,
  -Sqrt[1 + 2 ep] + x,
  Sqrt[1 + 2 ep] + x,
  (1 + 2 nu - dlogDelta)/Sqrt[2] + x,
  (-1 - 2 nu + dlogDelta)/Sqrt[2] + x,
  -(1 + 2 nu + dlogDelta)/Sqrt[2] + x,
  (1 + 2 nu + dlogDelta)/Sqrt[2] + x
};
letterlist = Log /@ letterArguments;
letterProduct = Expand[Times @@ letterArguments];

blockDenominator[block_] := Factor[Denominator[Together[Total[Flatten[block]]]]];

Print["denominator of whole 19x19 matrix = ", blockDenominator[AxFull]];
Print["letter product                    = ", Factor[letterProduct]];

letterRoots = FullSimplify[x /. Solve[# == 0, x][[1]] & /@ letterArguments];

(* Residue matrices at the simple poles. *)
coefletter19 = Table[
  With[{r = letterRoots[[a]]},
    Table[
      FullSimplify[Limit[(x - r)*AxFull[[i, j]], x -> r]],
      {i, nMI}, {j, nMI}
    ]
  ],
  {a, Length[letterRoots]}
];

(* Only letters whose residue matrix does not vanish identically are kept in
   the exported dlog data; the remaining residues are exactly zero. *)
nonzeroLetters = Select[
  Range[Length[letterRoots]],
  Count[Flatten[coefletter19[[#]]], Except[0]] > 0 &
];
coefletter19 = coefletter19[[nonzeroLetters]];
letterlist = letterlist[[nonzeroLetters]];
Print["dlog letters with nonzero residue = ", Length[letterlist],
  " of ", Length[letterRoots]];

DEdlogx19 = Sum[coefletter19[[a]]*letterlist[[a]], {a, Length[letterlist]}];

DEdlogx19Check = Map[
  FullSimplify[Together[#]] &,
  AxFull - D[DEdlogx19, x],
  {2}
];

Print["coefletter19 dimensions = ", Dimensions[coefletter19]];
Print["coefletter19 free of x  = ", FreeQ[coefletter19, x]];
Print["nonzero residues per letter = ",
  Table[Count[Flatten[coefletter19[[a]]], Except[0]], {a, Length[coefletter19]}]];
Print["19x19 dlog reconstruction nonzero count = ",
  Count[Flatten[DEdlogx19Check], Except[0]]];
Print["top-left 14x14 agrees with script 002 = ",
  FullSimplify[DEdlogx19[[1 ;; 14, 1 ;; 14]] - DEdlogxTop] ===
    ConstantArray[0, {14, 14}]];

(* Pole structure of the four blocks. *)
blocks = <|
  "top-top    (1-14 , 1-14)" -> AxFull[[1 ;; 14, 1 ;; 14]],
  "top-bottom (1-14 , 15-19)" -> AxFull[[1 ;; 14, 15 ;; 19]],
  "bot-top    (15-19, 1-14)" -> AxFull[[15 ;; 19, 1 ;; 14]],
  "bot-bot    (15-19, 15-19)" -> AxFull[[15 ;; 19, 15 ;; 19]]
|>;
Do[
  Print["block ", k, " : denominator = ", blockDenominator[blocks[k]]],
  {k, Keys[blocks]}
];

Export[FileNameJoin[{exportDir, "AxFull.m"}], AxFull];
Export[FileNameJoin[{exportDir, "letterlist.m"}], letterlist];
Export[FileNameJoin[{exportDir, "coefletter19.m"}], coefletter19];
Export[FileNameJoin[{exportDir, "DEdlogx19.m"}], DEdlogx19];
Export[FileNameJoin[{exportDir, "DEdlogx19Check.m"}], DEdlogx19Check];
Print["exported to ", exportDir];


==> supplementary_files/code/MIsR1.m <==
MIs = {R1[{0, 0}, {a}, {b1, b2}], R1[{0, 1}, {a}, {b1, b2}], 
     R1[{1, 0}, {a}, {b1, b2}], R1[{1, 1}, {a}, {b1, b2}]}


==> supplementary_files/code/MIstau.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{G[{0, 0, 0, 0}, {0, 0}, {0, 0}], G[{0, 0, 0, 1}, {0, 0}, {0, 0}], 
 G[{0, 1, 0, 0}, {0, 0}, {0, 0}], G[{0, 1, 0, 1}, {0, 0}, {0, 0}], 
 G[{0, 0, 1, 0}, {0, 0}, {0, 0}], G[{0, 0, 1, 1}, {0, 0}, {0, 0}], 
 G[{0, 1, 1, 0}, {0, 0}, {0, 0}], G[{0, 1, 1, 1}, {0, 0}, {0, 0}], 
 G[{1, 0, 0, 0}, {0, 0}, {0, 0}], G[{1, 0, 0, 1}, {0, 0}, {0, 0}], 
 G[{1, 1, 0, 0}, {0, 0}, {0, 0}], G[{1, 1, 0, 1}, {0, 0}, {0, 0}], 
 G[{1, 0, 1, 0}, {0, 0}, {0, 0}], G[{1, 0, 1, 1}, {0, 0}, {0, 0}], 
 G[{1, 1, 1, 0}, {0, 0}, {0, 0}], G[{1, 1, 1, 1}, {0, 0}, {0, 0}], 
 R1[{0, 0}, {0}, {0, 0}], R1[{0, 1}, {0}, {0, 0}], R1[{1, 0}, {0}, {0, 0}], 
 R1[{1, 1}, {0}, {0, 0}]}


==> supplementary_files/code/OmegaFolded.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{-1/4*((1 + a0)*(log[P1 - x1 - x2] + log[P1 + x1 - x2] + log[P1 - x1 + x2] + 
      log[P1 + x1 + x2])) - 
   ((1 + a0)*(log[P2 - x1 - x2] + log[P2 + x1 - x2] + log[P2 - x1 + x2] + 
      log[P2 + x1 + x2]))/4, (I/4)*(a0 - 2*nu)*(log[P2 - x1 - x2] + 
    log[P2 + x1 - x2] - log[P2 - x1 + x2] - log[P2 + x1 + x2]), 
  (I/4)*(a0 - 2*nu)*(log[P2 - x1 - x2] - log[P2 + x1 - x2] + 
    log[P2 - x1 + x2] - log[P2 + x1 + x2]), 
  ((-1 + a0 - 4*nu)*(log[P2 - x1 - x2] - log[P2 + x1 - x2] - 
     log[P2 - x1 + x2] + log[P2 + x1 + x2]))/4, 
  (I/4)*(a0 - 2*nu)*(log[P1 - x1 - x2] + log[P1 + x1 - x2] - 
    log[P1 - x1 + x2] - log[P1 + x1 + x2]), 0, 0, 0, 
  (I/4)*(a0 - 2*nu)*(log[P1 - x1 - x2] - log[P1 + x1 - x2] + 
    log[P1 - x1 + x2] - log[P1 + x1 + x2]), 0, 0, 0, 
  ((-1 + a0 - 4*nu)*(log[P1 - x1 - x2] - log[P1 + x1 - x2] - 
     log[P1 - x1 + x2] + log[P1 + x1 + x2]))/4, 0, 0, 0, 
  (I/4)*(log[P1 - x1 - x2] + log[P2 - x1 - x2] + log[P1 + x1 - x2] + 
     log[P2 + x1 - x2] - log[P1 - x1 + x2] - log[P2 - x1 + x2] - 
     log[P1 + x1 + x2] - log[P2 + x1 + x2]) + 
   (I/4)*(log[P1 - x1 - x2] + log[P2 - x1 - x2] - log[P1 + x1 - x2] - 
     log[P2 + x1 - x2] + log[P1 - x1 + x2] + log[P2 - x1 + x2] - 
     log[P1 + x1 + x2] - log[P2 + x1 + x2]), 
  (log[P2 - x1 - x2] - log[P2 + x1 - x2] - log[P2 - x1 + x2] + 
    log[P2 + x1 + x2])/2, (log[P1 - x1 - x2] - log[P1 + x1 - x2] - 
    log[P1 - x1 + x2] + log[P1 + x1 + x2])/2, 0}, 
 {(-1/4*I)*(1 + a0)*(log[P2 - x1 - x2] + log[P2 + x1 - x2] - 
    log[P2 - x1 + x2] - log[P2 + x1 + x2]), -((1 + 2*nu)*log[x2]) - 
   ((1 + a0)*(log[P1 - x1 - x2] + log[P1 + x1 - x2] + log[P1 - x1 + x2] + 
      log[P1 + x1 + x2]))/4 - 
   ((a0 - 2*nu)*(log[P2 - x1 - x2] + log[P2 + x1 - x2] + log[P2 - x1 + x2] + 
      log[P2 + x1 + x2]))/4, 
  -1/4*((a0 - 2*nu)*(log[P2 - x1 - x2] - log[P2 + x1 - x2] - 
     log[P2 - x1 + x2] + log[P2 + x1 + x2])), (I/4)*(-1 + a0 - 4*nu)*
   (log[P2 - x1 - x2] - log[P2 + x1 - x2] + log[P2 - x1 + x2] - 
    log[P2 + x1 + x2]), 0, (I/4)*(a0 - 2*nu)*(log[P1 - x1 - x2] + 
    log[P1 + x1 - x2] - log[P1 - x1 + x2] - log[P1 + x1 + x2]), 0, 0, 0, 
  (I/4)*(a0 - 2*nu)*(log[P1 - x1 - x2] - log[P1 + x1 - x2] + 
    log[P1 - x1 + x2] - log[P1 + x1 + x2]), 0, 0, 0, 
  ((-1 + a0 - 4*nu)*(log[P1 - x1 - x2] - log[P1 + x1 - x2] - 
     log[P1 - x1 + x2] + log[P1 + x1 + x2]))/4, 0, 0, 
  (-log[P2 - x1 - x2] + log[P2 + x1 - x2] + log[P2 - x1 + x2] - 
     log[P2 + x1 + x2])/4 + (log[P1 - x1 - x2] - log[P2 - x1 - x2] + 
     log[P1 + x1 - x2] - log[P2 + x1 - x2] + log[P1 - x1 + x2] - 
     log[P2 - x1 + x2] + log[P1 + x1 + x2] - log[P2 + x1 + x2])/4, 
  (I/4)*(log[P2 - x1 - x2] - log[P2 + x1 - x2] + log[P2 - x1 + x2] - 
     log[P2 + x1 + x2]) + (I/4)*(log[P1 - x1 - x2] + log[P2 - x1 - x2] - 
     log[P1 + x1 - x2] - log[P2 + x1 - x2] + log[P1 - x1 + x2] + 
     log[P2 - x1 + x2] - log[P1 + x1 + x2] - log[P2 + x1 + x2]), 
  (-1/4*I)*(log[P1 - x1 - x2] - log[P1 + x1 - x2] + log[P1 - x1 + x2] - 
    log[P1 + x1 + x2]), (log[P1 - x1 - x2] - log[P1 + x1 - x2] - 
    log[P1 - x1 + x2] + log[P1 + x1 + x2])/4}, 
 {(-1/4*I)*(1 + a0)*(log[P2 - x1 - x2] - log[P2 + x1 - x2] + 
    log[P2 - x1 + x2] - log[P2 + x1 + x2]), 
  -1/4*((a0 - 2*nu)*(log[P2 - x1 - x2] - log[P2 + x1 - x2] - 
     log[P2 - x1 + x2] + log[P2 + x1 + x2])), -((1 + 2*nu)*log[x1]) - 
   ((1 + a0)*(log[P1 - x1 - x2] + log[P1 + x1 - x2] + log[P1 - x1 + x2] + 
      log[P1 + x1 + x2]))/4 - 
   ((a0 - 2*nu)*(log[P2 - x1 - x2] + log[P2 + x1 - x2] + log[P2 - x1 + x2] + 
      log[P2 + x1 + x2]))/4, (I/4)*(-1 + a0 - 4*nu)*
   (log[P2 - x1 - x2] + log[P2 + x1 - x2] - log[P2 - x1 + x2] - 
    log[P2 + x1 + x2]), 0, 0, (I/4)*(a0 - 2*nu)*
   (log[P1 - x1 - x2] + log[P1 + x1 - x2] - log[P1 - x1 + x2] - 
    log[P1 + x1 + x2]), 0, 0, 0, (I/4)*(a0 - 2*nu)*
   (log[P1 - x1 - x2] - log[P1 + x1 - x2] + log[P1 - x1 + x2] - 
    log[P1 + x1 + x2]), 0, 0, 0, 
  ((-1 + a0 - 4*nu)*(log[P1 - x1 - x2] - log[P1 + x1 - x2] - 
     log[P1 - x1 + x2] + log[P1 + x1 + x2]))/4, 0, 
  (-log[P2 - x1 - x2] + log[P2 + x1 - x2] + log[P2 - x1 + x2] - 
     log[P2 + x1 + x2])/4 + (log[P1 - x1 - x2] - log[P2 - x1 - x2] + 
     log[P1 + x1 - x2] - log[P2 + x1 - x2] + log[P1 - x1 + x2] - 
     log[P2 - x1 + x2] + log[P1 + x1 + x2] - log[P2 + x1 + x2])/4, 
  (I/4)*(log[P2 - x1 - x2] + log[P2 + x1 - x2] - log[P2 - x1 + x2] - 
     log[P2 + x1 + x2]) + (I/4)*(log[P1 - x1 - x2] + log[P2 - x1 - x2] + 
     log[P1 + x1 - x2] + log[P2 + x1 - x2] - log[P1 - x1 + x2] - 
     log[P2 - x1 + x2] - log[P1 + x1 + x2] - log[P2 + x1 + x2]), 
  (-1/4*I)*(log[P1 - x1 - x2] + log[P1 + x1 - x2] - log[P1 - x1 + x2] - 
    log[P1 + x1 + x2]), (log[P1 - x1 - x2] - log[P1 + x1 - x2] - 
    log[P1 - x1 + x2] + log[P1 + x1 + x2])/4}, 
 {((1 + a0)*(log[P2 - x1 - x2] - log[P2 + x1 - x2] - log[P2 - x1 + x2] + 
     log[P2 + x1 + x2]))/4, (-1/4*I)*(a0 - 2*nu)*
   (log[P2 - x1 - x2] - log[P2 + x1 - x2] + log[P2 - x1 + x2] - 
    log[P2 + x1 + x2]), (-1/4*I)*(a0 - 2*nu)*(log[P2 - x1 - x2] + 
    log[P2 + x1 - x2] - log[P2 - x1 + x2] - log[P2 + x1 + x2]), 
  -((1 + 2*nu)*log[x1]) - (1 + 2*nu)*log[x2] - 
   ((1 + a0)*(log[P1 - x1 - x2] + log[P1 + x1 - x2] + log[P1 - x1 + x2] + 
      log[P1 + x1 + x2]))/4 - 
   ((-1 + a0 - 4*nu)*(log[P2 - x1 - x2] + log[P2 + x1 - x2] + 
      log[P2 - x1 + x2] + log[P2 + x1 + x2]))/4, 0, 0, 0, 
  (I/4)*(a0 - 2*nu)*(log[P1 - x1 - x2] + log[P1 + x1 - x2] - 
    log[P1 - x1 + x2] - log[P1 + x1 + x2]), 0, 0, 0, 
  (I/4)*(a0 - 2*nu)*(log[P1 - x1 - x2] - log[P1 + x1 - x2] + 
    log[P1 - x1 + x2] - log[P1 + x1 + x2]), 0, 0, 0, 
  ((-1 + a0 - 4*nu)*(log[P1 - x1 - x2] - log[P1 + x1 - x2] - 
     log[P1 - x1 + x2] + log[P1 + x1 + x2]))/4, 
  (-1/4*I)*(log[P2 - x1 - x2] + log[P2 + x1 - x2] - log[P2 - x1 + x2] - 
     log[P2 + x1 + x2]) - (I/4)*(log[P2 - x1 - x2] - log[P2 + x1 - x2] + 
     log[P2 - x1 + x2] - log[P2 + x1 + x2]), 
  (log[P1 - x1 - x2] - log[P2 - x1 - x2] + log[P1 + x1 - x2] - 
    log[P2 + x1 - x2] + log[P1 - x1 + x2] - log[P2 - x1 + x2] + 
    log[P1 + x1 + x2] - log[P2 + x1 + x2])/2, 0, 
  (-1/4*I)*(log[P1 - x1 - x2] + log[P1 + x1 - x2] - log[P1 - x1 + x2] - 
     log[P1 + x1 + x2]) - (I/4)*(log[P1 - x1 - x2] - log[P1 + x1 - x2] + 
     log[P1 - x1 + x2] - log[P1 + x1 + x2])}, 
 {(-1/4*I)*(1 + a0)*(log[P1 - x1 - x2] + log[P1 + x1 - x2] - 
    log[P1 - x1 + x2] - log[P1 + x1 + x2]), 0, 0, 0, 
  -((1 + 2*nu)*log[x2]) - ((a0 - 2*nu)*(log[P1 - x1 - x2] + 
      log[P1 + x1 - x2] + log[P1 - x1 + x2] + log[P1 + x1 + x2]))/4 - 
   ((1 + a0)*(log[P2 - x1 - x2] + log[P2 + x1 - x2] + log[P2 - x1 + x2] + 
      log[P2 + x1 + x2]))/4, (I/4)*(a0 - 2*nu)*(log[P2 - x1 - x2] + 
    log[P2 + x1 - x2] - log[P2 - x1 + x2] - log[P2 + x1 + x2]), 
  (I/4)*(a0 - 2*nu)*(log[P2 - x1 - x2] - log[P2 + x1 - x2] + 
    log[P2 - x1 + x2] - log[P2 + x1 + x2]), 
  ((-1 + a0 - 4*nu)*(log[P2 - x1 - x2] - log[P2 + x1 - x2] - 
     log[P2 - x1 + x2] + log[P2 + x1 + x2]))/4, 
  -1/4*((a0 - 2*nu)*(log[P1 - x1 - x2] - log[P1 + x1 - x2] - 
     log[P1 - x1 + x2] + log[P1 + x1 + x2])), 0, 0, 0, 
  (I/4)*(-1 + a0 - 4*nu)*(log[P1 - x1 - x2] - log[P1 + x1 - x2] + 
    log[P1 - x1 + x2] - log[P1 + x1 + x2]), 0, 0, 0, 
  (-log[P1 - x1 - x2] + log[P1 + x1 - x2] + log[P1 - x1 + x2] - 
     log[P1 + x1 + x2])/4 + (-log[P1 - x1 - x2] + log[P2 - x1 - x2] - 
     log[P1 + x1 - x2] + log[P2 + x1 - x2] - log[P1 - x1 + x2] + 
     log[P2 - x1 + x2] - log[P1 + x1 + x2] + log[P2 + x1 + x2])/4, 
  (-1/4*I)*(log[P2 - x1 - x2] - log[P2 + x1 - x2] + log[P2 - x1 + x2] - 
    log[P2 + x1 + x2]), (I/4)*(log[P1 - x1 - x2] - log[P1 + x1 - x2] + 
     log[P1 - x1 + x2] - log[P1 + x1 + x2]) + 
   (I/4)*(log[P1 - x1 - x2] + log[P2 - x1 - x2] - log[P1 + x1 - x2] - 
     log[P2 + x1 - x2] + log[P1 - x1 + x2] + log[P2 - x1 + x2] - 
     log[P1 + x1 + x2] - log[P2 + x1 + x2]), 
  (log[P2 - x1 - x2] - log[P2 + x1 - x2] - log[P2 - x1 + x2] + 
    log[P2 + x1 + x2])/4}, 
 {0, (-1/4*I)*(1 + a0)*(log[P1 - x1 - x2] + log[P1 + x1 - x2] - 
    log[P1 - x1 + x2] - log[P1 + x1 + x2]), 0, 0, 
  (-1/4*I)*(1 + a0)*(log[P2 - x1 - x2] + log[P2 + x1 - x2] - 
    log[P2 - x1 + x2] - log[P2 + x1 + x2]), -2*(1 + 2*nu)*log[x2] - 
   ((a0 - 2*nu)*(log[P1 - x1 - x2] + log[P1 + x1 - x2] + log[P1 - x1 + x2] + 
      log[P1 + x1 + x2]))/4 - 
   ((a0 - 2*nu)*(log[P2 - x1 - x2] + log[P2 + x1 - x2] + log[P2 - x1 + x2] + 
      log[P2 + x1 + x2]))/4, 
  -1/4*((a0 - 2*nu)*(log[P2 - x1 - x2] - log[P2 + x1 - x2] - 
     log[P2 - x1 + x2] + log[P2 + x1 + x2])), (I/4)*(-1 + a0 - 4*nu)*
   (log[P2 - x1 - x2] - log[P2 + x1 - x2] + log[P2 - x1 + x2] - 
    log[P2 + x1 + x2]), 0, 
  -1/4*((a0 - 2*nu)*(log[P1 - x1 - x2] - log[P1 + x1 - x2] - 
     log[P1 - x1 + x2] + log[P1 + x1 + x2])), 0, 0, 0, 
  (I/4)*(-1 + a0 - 4*nu)*(log[P1 - x1 - x2] - log[P1 + x1 - x2] + 
    log[P1 - x1 + x2] - log[P1 + x1 + x2]), 0, 0, 
  (I/4)*(log[P1 - x1 - x2] + log[P2 - x1 - x2] + log[P1 + x1 - x2] + 
    log[P2 + x1 - x2] - log[P1 - x1 + x2] - log[P2 - x1 + x2] - 
    log[P1 + x1 + x2] - log[P2 + x1 + x2]), 
  (-log[P1 - x1 - x2] + log[P1 + x1 - x2] + log[P1 - x1 + x2] - 
     log[P1 + x1 + x2])/4 + (log[P2 - x1 - x2] - log[P2 + x1 - x2] - 
     log[P2 - x1 + x2] + log[P2 + x1 + x2])/4, 
  (log[P1 - x1 - x2] - log[P1 + x1 - x2] - log[P1 - x1 + x2] + 
     log[P1 + x1 + x2])/4 + (-log[P2 - x1 - x2] + log[P2 + x1 - x2] + 
     log[P2 - x1 + x2] - log[P2 + x1 + x2])/4, 
  (I/4)*(log[P1 - x1 - x2] + log[P2 - x1 - x2] - log[P1 + x1 - x2] - 
    log[P2 + x1 - x2] + log[P1 - x1 + x2] + log[P2 - x1 + x2] - 
    log[P1 + x1 + x2] - log[P2 + x1 + x2])}, 
 {0, 0, (-1/4*I)*(1 + a0)*(log[P1 - x1 - x2] + log[P1 + x1 - x2] - 
    log[P1 - x1 + x2] - log[P1 + x1 + x2]), 0, 
  (-1/4*I)*(1 + a0)*(log[P2 - x1 - x2] - log[P2 + x1 - x2] + 
    log[P2 - x1 + x2] - log[P2 + x1 + x2]), 
  -1/4*((a0 - 2*nu)*(log[P2 - x1 - x2] - log[P2 + x1 - x2] - 
     log[P2 - x1 + x2] + log[P2 + x1 + x2])), -((1 + 2*nu)*log[x1]) - 
   (1 + 2*nu)*log[x2] - ((a0 - 2*nu)*(log[P1 - x1 - x2] + log[P1 + x1 - x2] + 
      log[P1 - x1 + x2] + log[P1 + x1 + x2]))/4 - 
   ((a0 - 2*nu)*(log[P2 - x1 - x2] + log[P2 + x1 - x2] + log[P2 - x1 + x2] + 
      log[P2 + x1 + x2]))/4, (I/4)*(-1 + a0 - 4*nu)*
   (log[P2 - x1 - x2] + log[P2 + x1 - x2] - log[P2 - x1 + x2] - 
    log[P2 + x1 + x2]), 0, 0, 
  -1/4*((a0 - 2*nu)*(log[P1 - x1 - x2] - log[P1 + x1 - x2] - 
     log[P1 - x1 + x2] + log[P1 + x1 + x2])), 0, 0, 0, 
  (I/4)*(-1 + a0 - 4*nu)*(log[P1 - x1 - x2] - log[P1 + x1 - x2] + 
    log[P1 - x1 + x2] - log[P1 + x1 + x2]), 0, 
  (I/4)*(log[P1 - x1 - x2] + log[P1 + x1 - x2] - log[P1 - x1 + x2] - 
     log[P1 + x1 + x2]) + (I/4)*(log[P2 - x1 - x2] - log[P2 + x1 - x2] + 
     log[P2 - x1 + x2] - log[P2 + x1 + x2]), 
  (-log[P1 - x1 - x2] + log[P2 - x1 - x2] - log[P1 + x1 - x2] + 
    log[P2 + x1 - x2] - log[P1 - x1 + x2] + log[P2 - x1 + x2] - 
    log[P1 + x1 + x2] + log[P2 + x1 + x2])/4, 
  (log[P1 - x1 - x2] - log[P2 - x1 - x2] + log[P1 + x1 - x2] - 
    log[P2 + x1 - x2] + log[P1 - x1 + x2] - log[P2 - x1 + x2] + 
    log[P1 + x1 + x2] - log[P2 + x1 + x2])/4, 
  (I/4)*(log[P1 - x1 - x2] - log[P1 + x1 - x2] + log[P1 - x1 + x2] - 
     log[P1 + x1 + x2]) + (I/4)*(log[P2 - x1 - x2] + log[P2 + x1 - x2] - 
     log[P2 - x1 + x2] - log[P2 + x1 + x2])}, 
 {0, 0, 0, (-1/4*I)*(1 + a0)*(log[P1 - x1 - x2] + log[P1 + x1 - x2] - 
    log[P1 - x1 + x2] - log[P1 + x1 + x2]), 
  ((1 + a0)*(log[P2 - x1 - x2] - log[P2 + x1 - x2] - log[P2 - x1 + x2] + 
     log[P2 + x1 + x2]))/4, (-1/4*I)*(a0 - 2*nu)*
   (log[P2 - x1 - x2] - log[P2 + x1 - x2] + log[P2 - x1 + x2] - 
    log[P2 + x1 + x2]), (-1/4*I)*(a0 - 2*nu)*(log[P2 - x1 - x2] + 
    log[P2 + x1 - x2] - log[P2 - x1 + x2] - log[P2 + x1 + x2]), 
  -((1 + 2*nu)*log[x1]) - 2*(1 + 2*nu)*log[x2] - 
   ((a0 - 2*nu)*(log[P1 - x1 - x2] + log[P1 + x1 - x2] + log[P1 - x1 + x2] + 
      log[P1 + x1 + x2]))/4 - 
   ((-1 + a0 - 4*nu)*(log[P2 - x1 - x2] + log[P2 + x1 - x2] + 
      log[P2 - x1 + x2] + log[P2 + x1 + x2]))/4, 0, 0, 0, 
  -1/4*((a0 - 2*nu)*(log[P1 - x1 - x2] - log[P1 + x1 - x2] - 
     log[P1 - x1 + x2] + log[P1 + x1 + x2])), 0, 0, 0, 
  (I/4)*(-1 + a0 - 4*nu)*(log[P1 - x1 - x2] - log[P1 + x1 - x2] + 
    log[P1 - x1 + x2] - log[P1 + x1 + x2]), 
  (-log[P2 - x1 - x2] + log[P2 + x1 - x2] + log[P2 - x1 + x2] - 
    log[P2 + x1 + x2])/4, (I/4)*(log[P1 - x1 - x2] + log[P1 + x1 - x2] - 
     log[P1 - x1 + x2] - log[P1 + x1 + x2]) + 
   (I/4)*(log[P1 - x1 - x2] + log[P2 - x1 - x2] + log[P1 + x1 - x2] + 
     log[P2 + x1 - x2] - log[P1 - x1 + x2] - log[P2 - x1 + x2] - 
     log[P1 + x1 + x2] - log[P2 + x1 + x2]), 
  (-1/4*I)*(log[P2 - x1 - x2] + log[P2 + x1 - x2] - log[P2 - x1 + x2] - 
    log[P2 + x1 + x2]), (log[P1 - x1 - x2] - log[P1 + x1 - x2] - 
     log[P1 - x1 + x2] + log[P1 + x1 + x2])/4 + 
   (log[P1 - x1 - x2] - log[P2 - x1 - x2] + log[P1 + x1 - x2] - 
     log[P2 + x1 - x2] + log[P1 - x1 + x2] - log[P2 - x1 + x2] + 
     log[P1 + x1 + x2] - log[P2 + x1 + x2])/4}, 
 {(-1/4*I)*(1 + a0)*(log[P1 - x1 - x2] - log[P1 + x1 - x2] + 
    log[P1 - x1 + x2] - log[P1 + x1 + x2]), 0, 0, 0, 
  -1/4*((a0 - 2*nu)*(log[P1 - x1 - x2] - log[P1 + x1 - x2] - 
     log[P1 - x1 + x2] + log[P1 + x1 + x2])), 0, 0, 0, 
  -((1 + 2*nu)*log[x1]) - ((a0 - 2*nu)*(log[P1 - x1 - x2] + 
      log[P1 + x1 - x2] + log[P1 - x1 + x2] + log[P1 + x1 + x2]))/4 - 
   ((1 + a0)*(log[P2 - x1 - x2] + log[P2 + x1 - x2] + log[P2 - x1 + x2] + 
      log[P2 + x1 + x2]))/4, (I/4)*(a0 - 2*nu)*(log[P2 - x1 - x2] + 
    log[P2 + x1 - x2] - log[P2 - x1 + x2] - log[P2 + x1 + x2]), 
  (I/4)*(a0 - 2*nu)*(log[P2 - x1 - x2] - log[P2 + x1 - x2] + 
    log[P2 - x1 + x2] - log[P2 + x1 + x2]), 
  ((-1 + a0 - 4*nu)*(log[P2 - x1 - x2] - log[P2 + x1 - x2] - 
     log[P2 - x1 + x2] + log[P2 + x1 + x2]))/4, 
  (I/4)*(-1 + a0 - 4*nu)*(log[P1 - x1 - x2] + log[P1 + x1 - x2] - 
    log[P1 - x1 + x2] - log[P1 + x1 + x2]), 0, 0, 0, 
  (-log[P1 - x1 - x2] + log[P1 + x1 - x2] + log[P1 - x1 + x2] - 
     log[P1 + x1 + x2])/4 + (-log[P1 - x1 - x2] + log[P2 - x1 - x2] - 
     log[P1 + x1 - x2] + log[P2 + x1 - x2] - log[P1 - x1 + x2] + 
     log[P2 - x1 + x2] - log[P1 + x1 + x2] + log[P2 + x1 + x2])/4, 
  (-1/4*I)*(log[P2 - x1 - x2] + log[P2 + x1 - x2] - log[P2 - x1 + x2] - 
    log[P2 + x1 + x2]), (I/4)*(log[P1 - x1 - x2] + log[P1 + x1 - x2] - 
     log[P1 - x1 + x2] - log[P1 + x1 + x2]) + 
   (I/4)*(log[P1 - x1 - x2] + log[P2 - x1 - x2] + log[P1 + x1 - x2] + 
     log[P2 + x1 - x2] - log[P1 - x1 + x2] - log[P2 - x1 + x2] - 
     log[P1 + x1 + x2] - log[P2 + x1 + x2]), 
  (log[P2 - x1 - x2] - log[P2 + x1 - x2] - log[P2 - x1 + x2] + 
    log[P2 + x1 + x2])/4}, 
 {0, (-1/4*I)*(1 + a0)*(log[P1 - x1 - x2] - log[P1 + x1 - x2] + 
    log[P1 - x1 + x2] - log[P1 + x1 + x2]), 0, 0, 0, 
  -1/4*((a0 - 2*nu)*(log[P1 - x1 - x2] - log[P1 + x1 - x2] - 
     log[P1 - x1 + x2] + log[P1 + x1 + x2])), 0, 0, 
  (-1/4*I)*(1 + a0)*(log[P2 - x1 - x2] + log[P2 + x1 - x2] - 
    log[P2 - x1 + x2] - log[P2 + x1 + x2]), -((1 + 2*nu)*log[x1]) - 
   (1 + 2*nu)*log[x2] - ((a0 - 2*nu)*(log[P1 - x1 - x2] + log[P1 + x1 - x2] + 
      log[P1 - x1 + x2] + log[P1 + x1 + x2]))/4 - 
   ((a0 - 2*nu)*(log[P2 - x1 - x2] + log[P2 + x1 - x2] + log[P2 - x1 + x2] + 
      log[P2 + x1 + x2]))/4, 
  -1/4*((a0 - 2*nu)*(log[P2 - x1 - x2] - log[P2 + x1 - x2] - 
     log[P2 - x1 + x2] + log[P2 + x1 + x2])), (I/4)*(-1 + a0 - 4*nu)*
   (log[P2 - x1 - x2] - log[P2 + x1 - x2] + log[P2 - x1 + x2] - 
    log[P2 + x1 + x2]), 0, (I/4)*(-1 + a0 - 4*nu)*
   (log[P1 - x1 - x2] + log[P1 + x1 - x2] - log[P1 - x1 + x2] - 
    log[P1 + x1 + x2]), 0, 0, 
  (I/4)*(log[P1 - x1 - x2] - log[P1 + x1 - x2] + log[P1 - x1 + x2] - 
     log[P1 + x1 + x2]) + (I/4)*(log[P2 - x1 - x2] + log[P2 + x1 - x2] - 
     log[P2 - x1 + x2] - log[P2 + x1 + x2]), 
  (-log[P1 - x1 - x2] + log[P2 - x1 - x2] - log[P1 + x1 - x2] + 
    log[P2 + x1 - x2] - log[P1 - x1 + x2] + log[P2 - x1 + x2] - 
    log[P1 + x1 + x2] + log[P2 + x1 + x2])/4, 
  (log[P1 - x1 - x2] - log[P2 - x1 - x2] + log[P1 + x1 - x2] - 
    log[P2 + x1 - x2] + log[P1 - x1 + x2] - log[P2 - x1 + x2] + 
    log[P1 + x1 + x2] - log[P2 + x1 + x2])/4, 
  (I/4)*(log[P1 - x1 - x2] + log[P1 + x1 - x2] - log[P1 - x1 + x2] - 
     log[P1 + x1 + x2]) + (I/4)*(log[P2 - x1 - x2] - log[P2 + x1 - x2] + 
     log[P2 - x1 + x2] - log[P2 + x1 + x2])}, 
 {0, 0, (-1/4*I)*(1 + a0)*(log[P1 - x1 - x2] - log[P1 + x1 - x2] + 
    log[P1 - x1 + x2] - log[P1 + x1 + x2]), 0, 0, 0, 
  -1/4*((a0 - 2*nu)*(log[P1 - x1 - x2] - log[P1 + x1 - x2] - 
     log[P1 - x1 + x2] + log[P1 + x1 + x2])), 0, 
  (-1/4*I)*(1 + a0)*(log[P2 - x1 - x2] - log[P2 + x1 - x2] + 
    log[P2 - x1 + x2] - log[P2 + x1 + x2]), 
  -1/4*((a0 - 2*nu)*(log[P2 - x1 - x2] - log[P2 + x1 - x2] - 
     log[P2 - x1 + x2] + log[P2 + x1 + x2])), -2*(1 + 2*nu)*log[x1] - 
   ((a0 - 2*nu)*(log[P1 - x1 - x2] + log[P1 + x1 - x2] + log[P1 - x1 + x2] + 
      log[P1 + x1 + x2]))/4 - 
   ((a0 - 2*nu)*(log[P2 - x1 - x2] + log[P2 + x1 - x2] + log[P2 - x1 + x2] + 
      log[P2 + x1 + x2]))/4, (I/4)*(-1 + a0 - 4*nu)*
   (log[P2 - x1 - x2] + log[P2 + x1 - x2] - log[P2 - x1 + x2] - 
    log[P2 + x1 + x2]), 0, 0, (I/4)*(-1 + a0 - 4*nu)*
   (log[P1 - x1 - x2] + log[P1 + x1 - x2] - log[P1 - x1 + x2] - 
    log[P1 + x1 + x2]), 0, (I/4)*(log[P1 - x1 - x2] + log[P2 - x1 - x2] - 
    log[P1 + x1 - x2] - log[P2 + x1 - x2] + log[P1 - x1 + x2] + 
    log[P2 - x1 + x2] - log[P1 + x1 + x2] - log[P2 + x1 + x2]), 
  (-log[P1 - x1 - x2] + log[P1 + x1 - x2] + log[P1 - x1 + x2] - 
     log[P1 + x1 + x2])/4 + (log[P2 - x1 - x2] - log[P2 + x1 - x2] - 
     log[P2 - x1 + x2] + log[P2 + x1 + x2])/4, 
  (log[P1 - x1 - x2] - log[P1 + x1 - x2] - log[P1 - x1 + x2] + 
     log[P1 + x1 + x2])/4 + (-log[P2 - x1 - x2] + log[P2 + x1 - x2] + 
     log[P2 - x1 + x2] - log[P2 + x1 + x2])/4, 
  (I/4)*(log[P1 - x1 - x2] + log[P2 - x1 - x2] + log[P1 + x1 - x2] + 
    log[P2 + x1 - x2] - log[P1 - x1 + x2] - log[P2 - x1 + x2] - 
    log[P1 + x1 + x2] - log[P2 + x1 + x2])}, 
 {0, 0, 0, (-1/4*I)*(1 + a0)*(log[P1 - x1 - x2] - log[P1 + x1 - x2] + 
    log[P1 - x1 + x2] - log[P1 + x1 + x2]), 0, 0, 0, 
  -1/4*((a0 - 2*nu)*(log[P1 - x1 - x2] - log[P1 + x1 - x2] - 
     log[P1 - x1 + x2] + log[P1 + x1 + x2])), 
  ((1 + a0)*(log[P2 - x1 - x2] - log[P2 + x1 - x2] - log[P2 - x1 + x2] + 
     log[P2 + x1 + x2]))/4, (-1/4*I)*(a0 - 2*nu)*
   (log[P2 - x1 - x2] - log[P2 + x1 - x2] + log[P2 - x1 + x2] - 
    log[P2 + x1 + x2]), (-1/4*I)*(a0 - 2*nu)*(log[P2 - x1 - x2] + 
    log[P2 + x1 - x2] - log[P2 - x1 + x2] - log[P2 + x1 + x2]), 
  -2*(1 + 2*nu)*log[x1] - (1 + 2*nu)*log[x2] - 
   ((a0 - 2*nu)*(log[P1 - x1 - x2] + log[P1 + x1 - x2] + log[P1 - x1 + x2] + 
      log[P1 + x1 + x2]))/4 - 
   ((-1 + a0 - 4*nu)*(log[P2 - x1 - x2] + log[P2 + x1 - x2] + 
      log[P2 - x1 + x2] + log[P2 + x1 + x2]))/4, 0, 0, 0, 
  (I/4)*(-1 + a0 - 4*nu)*(log[P1 - x1 - x2] + log[P1 + x1 - x2] - 
    log[P1 - x1 + x2] - log[P1 + x1 + x2]), 
  (-log[P2 - x1 - x2] + log[P2 + x1 - x2] + log[P2 - x1 + x2] - 
    log[P2 + x1 + x2])/4, (I/4)*(log[P1 - x1 - x2] - log[P1 + x1 - x2] + 
     log[P1 - x1 + x2] - log[P1 + x1 + x2]) + 
   (I/4)*(log[P1 - x1 - x2] + log[P2 - x1 - x2] - log[P1 + x1 - x2] - 
     log[P2 + x1 - x2] + log[P1 - x1 + x2] + log[P2 - x1 + x2] - 
     log[P1 + x1 + x2] - log[P2 + x1 + x2]), 
  (-1/4*I)*(log[P2 - x1 - x2] - log[P2 + x1 - x2] + log[P2 - x1 + x2] - 
    log[P2 + x1 + x2]), (log[P1 - x1 - x2] - log[P1 + x1 - x2] - 
     log[P1 - x1 + x2] + log[P1 + x1 + x2])/4 + 
   (log[P1 - x1 - x2] - log[P2 - x1 - x2] + log[P1 + x1 - x2] - 
     log[P2 + x1 - x2] + log[P1 - x1 + x2] - log[P2 - x1 + x2] + 
     log[P1 + x1 + x2] - log[P2 + x1 + x2])/4}, 
 {((1 + a0)*(log[P1 - x1 - x2] - log[P1 + x1 - x2] - log[P1 - x1 + x2] + 
     log[P1 + x1 + x2]))/4, 0, 0, 0, (-1/4*I)*(a0 - 2*nu)*
   (log[P1 - x1 - x2] - log[P1 + x1 - x2] + log[P1 - x1 + x2] - 
    log[P1 + x1 + x2]), 0, 0, 0, (-1/4*I)*(a0 - 2*nu)*
   (log[P1 - x1 - x2] + log[P1 + x1 - x2] - log[P1 - x1 + x2] - 
    log[P1 + x1 + x2]), 0, 0, 0, -((1 + 2*nu)*log[x1]) - (1 + 2*nu)*log[x2] - 
   ((-1 + a0 - 4*nu)*(log[P1 - x1 - x2] + log[P1 + x1 - x2] + 
      log[P1 - x1 + x2] + log[P1 + x1 + x2]))/4 - 
   ((1 + a0)*(log[P2 - x1 - x2] + log[P2 + x1 - x2] + log[P2 - x1 + x2] + 
      log[P2 + x1 + x2]))/4, (I/4)*(a0 - 2*nu)*(log[P2 - x1 - x2] + 
    log[P2 + x1 - x2] - log[P2 - x1 + x2] - log[P2 + x1 + x2]), 
  (I/4)*(a0 - 2*nu)*(log[P2 - x1 - x2] - log[P2 + x1 - x2] + 
    log[P2 - x1 + x2] - log[P2 + x1 + x2]), 
  ((-1 + a0 - 4*nu)*(log[P2 - x1 - x2] - log[P2 + x1 - x2] - 
     log[P2 - x1 + x2] + log[P2 + x1 + x2]))/4, 
  (-1/4*I)*(log[P1 - x1 - x2] + log[P1 + x1 - x2] - log[P1 - x1 + x2] - 
     log[P1 + x1 + x2]) - (I/4)*(log[P1 - x1 - x2] - log[P1 + x1 - x2] + 
     log[P1 - x1 + x2] - log[P1 + x1 + x2]), 0, 
  (-log[P1 - x1 - x2] + log[P2 - x1 - x2] - log[P1 + x1 - x2] + 
    log[P2 + x1 - x2] - log[P1 - x1 + x2] + log[P2 - x1 + x2] - 
    log[P1 + x1 + x2] + log[P2 + x1 + x2])/2, 
  (-1/4*I)*(log[P2 - x1 - x2] + log[P2 + x1 - x2] - log[P2 - x1 + x2] - 
     log[P2 + x1 + x2]) - (I/4)*(log[P2 - x1 - x2] - log[P2 + x1 - x2] + 
     log[P2 - x1 + x2] - log[P2 + x1 + x2])}, 
 {0, ((1 + a0)*(log[P1 - x1 - x2] - log[P1 + x1 - x2] - log[P1 - x1 + x2] + 
     log[P1 + x1 + x2]))/4, 0, 0, 0, (-1/4*I)*(a0 - 2*nu)*
   (log[P1 - x1 - x2] - log[P1 + x1 - x2] + log[P1 - x1 + x2] - 
    log[P1 + x1 + x2]), 0, 0, 0, (-1/4*I)*(a0 - 2*nu)*
   (log[P1 - x1 - x2] + log[P1 + x1 - x2] - log[P1 - x1 + x2] - 
    log[P1 + x1 + x2]), 0, 0, (-1/4*I)*(1 + a0)*
   (log[P2 - x1 - x2] + log[P2 + x1 - x2] - log[P2 - x1 + x2] - 
    log[P2 + x1 + x2]), -((1 + 2*nu)*log[x1]) - 2*(1 + 2*nu)*log[x2] - 
   ((-1 + a0 - 4*nu)*(log[P1 - x1 - x2] + log[P1 + x1 - x2] + 
      log[P1 - x1 + x2] + log[P1 + x1 + x2]))/4 - 
   ((a0 - 2*nu)*(log[P2 - x1 - x2] + log[P2 + x1 - x2] + log[P2 - x1 + x2] + 
      log[P2 + x1 + x2]))/4, 
  -1/4*((a0 - 2*nu)*(log[P2 - x1 - x2] - log[P2 + x1 - x2] - 
     log[P2 - x1 + x2] + log[P2 + x1 + x2])), (I/4)*(-1 + a0 - 4*nu)*
   (log[P2 - x1 - x2] - log[P2 + x1 - x2] + log[P2 - x1 + x2] - 
    log[P2 + x1 + x2]), (-log[P1 - x1 - x2] + log[P1 + x1 - x2] + 
    log[P1 - x1 + x2] - log[P1 + x1 + x2])/4, 
  (-1/4*I)*(log[P1 - x1 - x2] + log[P1 + x1 - x2] - log[P1 - x1 + x2] - 
    log[P1 + x1 + x2]), (I/4)*(log[P2 - x1 - x2] + log[P2 + x1 - x2] - 
     log[P2 - x1 + x2] - log[P2 + x1 + x2]) + 
   (I/4)*(log[P1 - x1 - x2] + log[P2 - x1 - x2] + log[P1 + x1 - x2] + 
     log[P2 + x1 - x2] - log[P1 - x1 + x2] - log[P2 - x1 + x2] - 
     log[P1 + x1 + x2] - log[P2 + x1 + x2]), 
  (log[P2 - x1 - x2] - log[P2 + x1 - x2] - log[P2 - x1 + x2] + 
     log[P2 + x1 + x2])/4 + (-log[P1 - x1 - x2] + log[P2 - x1 - x2] - 
     log[P1 + x1 - x2] + log[P2 + x1 - x2] - log[P1 - x1 + x2] + 
     log[P2 - x1 + x2] - log[P1 + x1 + x2] + log[P2 + x1 + x2])/4}, 
 {0, 0, ((1 + a0)*(log[P1 - x1 - x2] - log[P1 + x1 - x2] - 
     log[P1 - x1 + x2] + log[P1 + x1 + x2]))/4, 0, 0, 0, 
  (-1/4*I)*(a0 - 2*nu)*(log[P1 - x1 - x2] - log[P1 + x1 - x2] + 
    log[P1 - x1 + x2] - log[P1 + x1 + x2]), 0, 0, 0, 
  (-1/4*I)*(a0 - 2*nu)*(log[P1 - x1 - x2] + log[P1 + x1 - x2] - 
    log[P1 - x1 + x2] - log[P1 + x1 + x2]), 0, 
  (-1/4*I)*(1 + a0)*(log[P2 - x1 - x2] - log[P2 + x1 - x2] + 
    log[P2 - x1 + x2] - log[P2 + x1 + x2]), 
  -1/4*((a0 - 2*nu)*(log[P2 - x1 - x2] - log[P2 + x1 - x2] - 
     log[P2 - x1 + x2] + log[P2 + x1 + x2])), -2*(1 + 2*nu)*log[x1] - 
   (1 + 2*nu)*log[x2] - ((-1 + a0 - 4*nu)*(log[P1 - x1 - x2] + 
      log[P1 + x1 - x2] + log[P1 - x1 + x2] + log[P1 + x1 + x2]))/4 - 
   ((a0 - 2*nu)*(log[P2 - x1 - x2] + log[P2 + x1 - x2] + log[P2 - x1 + x2] + 
      log[P2 + x1 + x2]))/4, (I/4)*(-1 + a0 - 4*nu)*
   (log[P2 - x1 - x2] + log[P2 + x1 - x2] - log[P2 - x1 + x2] - 
    log[P2 + x1 + x2]), (-log[P1 - x1 - x2] + log[P1 + x1 - x2] + 
    log[P1 - x1 + x2] - log[P1 + x1 + x2])/4, 
  (-1/4*I)*(log[P1 - x1 - x2] - log[P1 + x1 - x2] + log[P1 - x1 + x2] - 
    log[P1 + x1 + x2]), (I/4)*(log[P2 - x1 - x2] - log[P2 + x1 - x2] + 
     log[P2 - x1 + x2] - log[P2 + x1 + x2]) + 
   (I/4)*(log[P1 - x1 - x2] + log[P2 - x1 - x2] - log[P1 + x1 - x2] - 
     log[P2 + x1 - x2] + log[P1 - x1 + x2] + log[P2 - x1 + x2] - 
     log[P1 + x1 + x2] - log[P2 + x1 + x2]), 
  (log[P2 - x1 - x2] - log[P2 + x1 - x2] - log[P2 - x1 + x2] + 
     log[P2 + x1 + x2])/4 + (-log[P1 - x1 - x2] + log[P2 - x1 - x2] - 
     log[P1 + x1 - x2] + log[P2 + x1 - x2] - log[P1 - x1 + x2] + 
     log[P2 - x1 + x2] - log[P1 + x1 + x2] + log[P2 + x1 + x2])/4}, 
 {0, 0, 0, ((1 + a0)*(log[P1 - x1 - x2] - log[P1 + x1 - x2] - 
     log[P1 - x1 + x2] + log[P1 + x1 + x2]))/4, 0, 0, 0, 
  (-1/4*I)*(a0 - 2*nu)*(log[P1 - x1 - x2] - log[P1 + x1 - x2] + 
    log[P1 - x1 + x2] - log[P1 + x1 + x2]), 0, 0, 0, 
  (-1/4*I)*(a0 - 2*nu)*(log[P1 - x1 - x2] + log[P1 + x1 - x2] - 
    log[P1 - x1 + x2] - log[P1 + x1 + x2]), 
  ((1 + a0)*(log[P2 - x1 - x2] - log[P2 + x1 - x2] - log[P2 - x1 + x2] + 
     log[P2 + x1 + x2]))/4, (-1/4*I)*(a0 - 2*nu)*
   (log[P2 - x1 - x2] - log[P2 + x1 - x2] + log[P2 - x1 + x2] - 
    log[P2 + x1 + x2]), (-1/4*I)*(a0 - 2*nu)*(log[P2 - x1 - x2] + 
    log[P2 + x1 - x2] - log[P2 - x1 + x2] - log[P2 + x1 + x2]), 
  -2*(1 + 2*nu)*log[x1] - 2*(1 + 2*nu)*log[x2] - 
   ((-1 + a0 - 4*nu)*(log[P1 - x1 - x2] + log[P1 + x1 - x2] + 
      log[P1 - x1 + x2] + log[P1 + x1 + x2]))/4 - 
   ((-1 + a0 - 4*nu)*(log[P2 - x1 - x2] + log[P2 + x1 - x2] + 
      log[P2 - x1 + x2] + log[P2 + x1 + x2]))/4, 0, 
  (-log[P1 - x1 - x2] + log[P1 + x1 - x2] + log[P1 - x1 + x2] - 
    log[P1 + x1 + x2])/2, (-log[P2 - x1 - x2] + log[P2 + x1 - x2] + 
    log[P2 - x1 + x2] - log[P2 + x1 + x2])/2, 
  (I/4)*(log[P1 - x1 - x2] + log[P2 - x1 - x2] + log[P1 + x1 - x2] + 
     log[P2 + x1 - x2] - log[P1 - x1 + x2] - log[P2 - x1 + x2] - 
     log[P1 + x1 + x2] - log[P2 + x1 + x2]) + 
   (I/4)*(log[P1 - x1 - x2] + log[P2 - x1 - x2] - log[P1 + x1 - x2] - 
     log[P2 + x1 - x2] + log[P1 - x1 + x2] + log[P2 - x1 + x2] - 
     log[P1 + x1 + x2] - log[P2 + x1 + x2])}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -1/2*((1 + a0)*(log[P1 - x1] + log[P1 + x1])) - 
   ((1 + a0)*(log[P2 - x1] + log[P2 + x1]))/2 - 
   ((1 + a0)*(log[P1 - x2] + log[P1 + x2]))/2 - 
   ((1 + a0)*(log[P2 - x2] + log[P2 + x2]))/2, 
  (I/2)*(a0 - 2*nu)*(log[P2 - x1] - log[P2 + x1]) + 
   (I/2)*(a0 - 2*nu)*(log[P2 - x2] - log[P2 + x2]), 
  (I/2)*(a0 - 2*nu)*(log[P1 - x1] - log[P1 + x1]) + 
   (I/2)*(a0 - 2*nu)*(log[P1 - x2] - log[P1 + x2]), 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-1/2*I)*(1 + a0)*(log[P2 - x1] - log[P2 + x1]) - 
   (I/2)*(1 + a0)*(log[P2 - x2] - log[P2 + x2]), 
  -((1 + 2*nu)*log[x1]) - ((1 + a0)*(log[P1 - x1] + log[P1 + x1]))/2 - 
   ((a0 - 2*nu)*(log[P2 - x1] + log[P2 + x1]))/2 - (1 + 2*nu)*log[x2] - 
   ((1 + a0)*(log[P1 - x2] + log[P1 + x2]))/2 - 
   ((a0 - 2*nu)*(log[P2 - x2] + log[P2 + x2]))/2, 0, 
  (I/2)*(a0 - 2*nu)*(log[P1 - x1] - log[P1 + x1]) + 
   (I/2)*(a0 - 2*nu)*(log[P1 - x2] - log[P1 + x2])}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-1/2*I)*(1 + a0)*(log[P1 - x1] - log[P1 + x1]) - 
   (I/2)*(1 + a0)*(log[P1 - x2] - log[P1 + x2]), 0, 
  -((1 + 2*nu)*log[x1]) - ((a0 - 2*nu)*(log[P1 - x1] + log[P1 + x1]))/2 - 
   ((1 + a0)*(log[P2 - x1] + log[P2 + x1]))/2 - (1 + 2*nu)*log[x2] - 
   ((a0 - 2*nu)*(log[P1 - x2] + log[P1 + x2]))/2 - 
   ((1 + a0)*(log[P2 - x2] + log[P2 + x2]))/2, 
  (I/2)*(a0 - 2*nu)*(log[P2 - x1] - log[P2 + x1]) + 
   (I/2)*(a0 - 2*nu)*(log[P2 - x2] - log[P2 + x2])}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-1/2*I)*(1 + a0)*(log[P1 - x1] - log[P1 + x1]) - 
   (I/2)*(1 + a0)*(log[P1 - x2] - log[P1 + x2]), 
  (-1/2*I)*(1 + a0)*(log[P2 - x1] - log[P2 + x1]) - 
   (I/2)*(1 + a0)*(log[P2 - x2] - log[P2 + x2]), 
  -2*(1 + 2*nu)*log[x1] - ((a0 - 2*nu)*(log[P1 - x1] + log[P1 + x1]))/2 - 
   ((a0 - 2*nu)*(log[P2 - x1] + log[P2 + x1]))/2 - 2*(1 + 2*nu)*log[x2] - 
   ((a0 - 2*nu)*(log[P1 - x2] + log[P1 + x2]))/2 - 
   ((a0 - 2*nu)*(log[P2 - x2] + log[P2 + x2]))/2}}


==> supplementary_files/code/OmegaR1.m <==
(* ::Package:: *)

OmegaRaw = {{-((1 + a0)*log[P0 - 2*x2]), 0, 0, 0}, 
     {0, -((a0 - 2*nu)*log[P0]) - (1 + 2*nu)*log[x2], 0, 0}, 
     {0, 0, -((a0 - 2*nu)*log[P0]) - (1 + 2*nu)*log[x2], 0}, 
     {0, 0, 0, -2*(1 + 2*nu)*log[x2] + (1 - a0 + 4*nu)*log[P0 + 2*x2]}}
OmegaP0R1Ref = {{(-1 - 2*nu)/2 + (-a0 + 2*nu)/2, 0, 0, 
      (1 + 2*nu)/2 + (-a0 + 2*nu)/2}, {0, (-a0 + 2*nu)/2, (a0 - 2*nu)/2, 0}, 
     {0, (a0 - 2*nu)/2, (-a0 + 2*nu)/2, 0}, {(-1 - 2*nu)/2 + (-a0 + 2*nu)/2, 
      0, 0, (1 + 2*nu)/2 + (-a0 + 2*nu)/2}}
Omegax2Ref = {{0, 0, 0, 0}, {0, -1 - 2*nu, 0, 0}, {0, 0, -1 - 2*nu, 0}, 
     {0, 0, 0, -2 - 4*nu}}
OmegaPlusRef = {{(-1 - 2*nu)/4 + (-a0 + 2*nu)/4, (I/4)*(-a0 + 2*nu), 
      (I/4)*(-a0 + 2*nu), (-1 - 2*nu)/4 + (a0 - 2*nu)/4}, 
     {(I/4)*(1 + 2*nu) - (I/4)*(-a0 + 2*nu), (-a0 + 2*nu)/4, (-a0 + 2*nu)/4, 
      (I/4)*(1 + 2*nu) + (I/4)*(-a0 + 2*nu)}, 
     {(I/4)*(1 + 2*nu) - (I/4)*(-a0 + 2*nu), (-a0 + 2*nu)/4, (-a0 + 2*nu)/4, 
      (I/4)*(1 + 2*nu) + (I/4)*(-a0 + 2*nu)}, {(a0 - 2*nu)/4 + (1 + 2*nu)/4, 
      (-1/4*I)*(-a0 + 2*nu), (-1/4*I)*(-a0 + 2*nu), 
      (1 + 2*nu)/4 + (-a0 + 2*nu)/4}}
OmegaMinusRef = {{(-1 - 2*nu)/4 + (-a0 + 2*nu)/4, (-1/4*I)*(-a0 + 2*nu), 
      (-1/4*I)*(-a0 + 2*nu), (-1 - 2*nu)/4 + (a0 - 2*nu)/4}, 
     {(-1/4*I)*(1 + 2*nu) + (I/4)*(-a0 + 2*nu), (-a0 + 2*nu)/4, 
      (-a0 + 2*nu)/4, (-1/4*I)*(1 + 2*nu) - (I/4)*(-a0 + 2*nu)}, 
     {(-1/4*I)*(1 + 2*nu) + (I/4)*(-a0 + 2*nu), (-a0 + 2*nu)/4, 
      (-a0 + 2*nu)/4, (-1/4*I)*(1 + 2*nu) - (I/4)*(-a0 + 2*nu)}, 
     {(a0 - 2*nu)/4 + (1 + 2*nu)/4, (I/4)*(-a0 + 2*nu), (I/4)*(-a0 + 2*nu), 
      (1 + 2*nu)/4 + (-a0 + 2*nu)/4}}


==> supplementary_files/code/kira_bubble/run.sh <==
rm -f kira.log
rm -f firefly.log
rm -rf results
rm -rf tmp
rm -rf sectormappings
rm -rf firefly_saves
rm -rf ff_save
dos2unix list
dos2unix userSystem/ibp.kira
dos2unix jobs.yaml
/home/jiaqichen/Softwares/kira/bin/kira --parallel=10 jobs.yaml


==> supplementary_files/full19_connection/DEP0.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{(P0 + 2*nu*P0)/(ks^2 - P0^2), P0/(ks^2 - P0^2), P0/(-ks^2 + P0^2), 0, 0, 0, 
  0, 0, ((-2*I)*ks*(1 + 2*nu))/(ks^2 - P0^2), 
  ((4*I)*ks*(1 + nu))/(ks^2 - P0^2), ((-4*I)*ks*nu)/(ks^2 - P0^2), 
  ((2*I)*ks*(1 + 2*nu))/(ks^2 - P0^2), ((-2*I)*ks*(1 + 2*nu))/(ks^2 - P0^2), 
  0, 0, 0, (8*ep*P0)/((1 + 2*nu)*(ks^2 - P0^2)), (8*P0)/(-ks^2 + P0^2), 
  ((2*I)*ks)/(ks^2 - P0^2)}, {0, (2*(1 + ep)*P0)/(ks^2 - P0^2), 
  (ks^2*(1 + 2*nu))/(2*(-(ks^2*P0) + P0^3)), 0, 
  (ks^2 + 2*ks^2*nu)/(2*ks^2*P0 - 2*P0^3), 0, 0, 0, 0, 
  ((4*I)*ks*(1 + nu)*(1 + 2*ep + 2*nu))/(ks^2 - P0^2), 
  ((-4*I)*ks*nu*(1 - 2*ep + 2*nu))/(ks^2 - P0^2), 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (ks^2*(1 + 2*nu) - 4*(1 + ep)*P0^2)/(2*(-(ks^2*P0) + P0^3)), 0, 
  (ks^2 + 2*ks^2*nu)/(2*ks^2*P0 - 2*P0^3), ((-8*I)*ks*nu^2*(1 + 2*nu))/
   (ks^2 - P0^2), 0, 0, ((-2*I)*ks*(-1 + 2*nu + 8*nu^2 + ep*(-2 + 4*nu)))/
   (ks^2 - P0^2), 0, 0, ((-2*I)*(1 + 2*ep)*ks*(1 + 2*nu))/(ks^2 - P0^2), 
  ((2*I)*(1 + 2*ep)*ks*(1 + 2*nu))/(ks^2 - P0^2), 0, 0, 0, 
  (8*ep*(1 + 2*ep)*P0)/((1 + 2*nu)*(-ks^2 + P0^2)), 
  (8*(1 + 2*ep)*P0)/(ks^2 - P0^2), ((-2*I)*(1 + 2*ep)*ks)/(ks^2 - P0^2)}, 
 {0, P0/(-ks^2 + P0^2), 0, ((1 + 2*nu)*P0)/(-ks^2 + P0^2), P0/(ks^2 - P0^2), 
  0, 0, 0, ((-2*I)*ks*(1 + 2*nu))/(ks^2 - P0^2), 
  ((4*I)*ks*(1 + nu))/(ks^2 - P0^2), ((-4*I)*ks*nu)/(ks^2 - P0^2), 
  ((2*I)*ks*(1 + 2*nu))/(ks^2 - P0^2), ((-2*I)*ks*(1 + 2*nu))/(ks^2 - P0^2), 
  0, 0, 0, (8*ep*P0)/((1 + 2*nu)*(ks^2 - P0^2)), (8*P0)/(-ks^2 + P0^2), 
  ((2*I)*ks)/(ks^2 - P0^2)}, 
 {0, 0, (ks^2*(1 + 2*nu))/(2*(-(ks^2*P0) + P0^3)), 0, 
  -1/2*(ks^2*(1 + 2*nu) + 4*(1 + ep)*P0^2)/(-(ks^2*P0) + P0^3), 0, 0, 
  ((8*I)*ks*(1 + nu)^2*(1 + 2*nu))/(ks^2 - P0^2), 
  ((-2*I)*(1 + 2*ep)*ks*(1 + 2*nu))/(ks^2 - P0^2), 0, 0, 
  ((2*I)*ks*(5 + 14*nu + 8*nu^2 - 2*ep*(3 + 2*nu)))/(ks^2 - P0^2), 
  ((-2*I)*(1 + 2*ep)*ks*(1 + 2*nu))/(ks^2 - P0^2), 0, 0, 0, 
  (8*ep*(1 + 2*ep)*P0)/((1 + 2*nu)*(ks^2 - P0^2)), 
  (8*(1 + 2*ep)*P0)/(-ks^2 + P0^2), ((2*I)*(1 + 2*ep)*ks)/(ks^2 - P0^2)}, 
 {0, 0, 0, 0, 0, -((2 + 4*nu)/P0), 0, 0, -4/P0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, -2/P0, 2/P0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, (2 + 4*nu)/P0, 0, 0, 0, 4/P0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, ((-I)*ks)/(2*ks^2 - 2*P0^2), 0, 0, (-2*ks^2*nu*(1 + 2*nu))/
   (-(ks^2*P0) + P0^3), 0, 0, (-2*(2*ks^2*nu + (1 + 2*ep)*P0^2))/
   (-(ks^2*P0) + P0^3), 0, 0, 0, 0, 0, ((-2*I)*ks*(2*ep - nu))/(ks^2 - P0^2), 
  0, 0, ((2*I)*ks)/(ks^2 - P0^2), 0}, 
 {0, ((-1/4*I)*ks)/((1 + nu)*(ks^2 - P0^2)), 0, 
  ((I/4)*(1 + 2*ep)*ks*(1 + 2*nu))/((1 + nu)*(ks^2 - P0^2)), 
  ((-1/4*I)*ks*(1 + 2*nu))/((1 + nu)*(ks^2 - P0^2)), 0, 0, 0, 0, 
  (-2*(ks^2*nu + (1 + 2*ep)*P0^2))/(-(ks^2*P0) + P0^3), 
  (2*ks^2*nu)/(-(ks^2*P0) + P0^3), 0, 0, 0, 0, ((-2*I)*ks*(1 + 2*ep + nu))/
   (ks^2 - P0^2), 0, ((-2*I)*ks)/(ks^2 - P0^2), 0}, 
 {((I/4)*(1 + 2*ep)*ks*(1 + 2*nu))/(nu*(ks^2 - P0^2)), 
  ((-I)*ks)/(4*ks^2*nu - 4*nu*P0^2), ((I/4)*ks*(1 + 2*nu))/
   (nu*(ks^2 - P0^2)), 0, 0, 0, 0, 0, 0, (-2*ks^2*(1 + nu))/
   (-(ks^2*P0) + P0^3), (2*ks^2*(1 + nu) - 2*(1 + 2*ep)*P0^2)/
   (-(ks^2*P0) + P0^3), 0, 0, 0, ((2*I)*ks*(2*ep - nu))/(ks^2 - P0^2), 0, 0, 
  ((-2*I)*ks)/(ks^2 - P0^2), 0}, {0, 0, 0, 0, (I*ks)/(2*ks^2 - 2*P0^2), 0, 0, 
  (2*ks^2*(1 + 3*nu + 2*nu^2))/(-(ks^2*P0) + P0^3), 0, 0, 0, 
  (4*ks^2*(1 + nu) - 2*(1 + 2*ep)*P0^2)/(-(ks^2*P0) + P0^3), 0, 0, 0, 
  ((2*I)*ks*(1 + 2*ep + nu))/(ks^2 - P0^2), 0, ((2*I)*ks)/(ks^2 - P0^2), 0}, 
 {0, 0, (I*ks)/(ks^2 - P0^2), 0, (I*ks)/(ks^2 - P0^2), 
  (2*ks^2*nu*(1 + 2*nu))/(-(ks^2*P0) + P0^3), 0, 
  (2*ks^2*(1 + 3*nu + 2*nu^2))/(-(ks^2*P0) + P0^3), 
  (4*ks^2*nu + 2*(1 + 2*ep)*P0^2)/(-(ks^2*P0) + P0^3), 0, 0, 
  (4*ks^2*(1 + nu) - 2*(1 + 2*ep)*P0^2)/(-(ks^2*P0) + P0^3), 0, 0, 
  ((2*I)*ks*(4*ep^2 + 2*ep*(1 + nu) - nu*(1 + 2*nu)))/
   ((1 + 2*ep)*(ks^2 - P0^2)), 
  ((2*I)*ks*(-1 + 4*ep^2 - 3*nu - 2*ep*nu - 2*nu^2))/
   ((1 + 2*ep)*(ks^2 - P0^2)), 0, ((-4*I)*ks*(1 + 2*nu))/
   ((1 + 2*ep)*(ks^2 - P0^2)), 0}, 
 {((-1/4*I)*ks*(1 + 2*nu)*(1 + 2*ep + 2*nu))/(nu*(ks^2 - P0^2)), 
  ((-1/4*I)*ks*(-1 + 4*nu + 4*nu^2))/(nu*(1 + nu)*(ks^2 - P0^2)), 
  ((-1/4*I)*ks*(1 + 2*nu))/(nu*(ks^2 - P0^2)), 
  ((I/4)*ks*(-1 + 2*ep - 2*nu)*(1 + 2*nu))/((1 + nu)*(ks^2 - P0^2)), 
  ((-1/4*I)*ks*(1 + 2*nu))/((1 + nu)*(ks^2 - P0^2)), 0, 0, 0, 0, 
  (2*ks^2 - 2*(1 + 2*ep)*P0^2)/(-(ks^2*P0) + P0^3), 
  (-2*ks^2 + 2*(1 + 2*ep)*P0^2)/(-(ks^2*P0) + P0^3), 0, 0, 0, 
  ((-2*I)*ks*(4*ep^2 + 2*ep*(1 + nu) - nu*(1 + 2*nu)))/
   ((1 + 2*ep)*(ks^2 - P0^2)), 
  ((-2*I)*ks*(-1 + 4*ep^2 - 3*nu - 2*ep*nu - 2*nu^2))/
   ((1 + 2*ep)*(ks^2 - P0^2)), 0, ((4*I)*ks*(1 + 2*nu))/
   ((1 + 2*ep)*(ks^2 - P0^2)), 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((1 + 2*nu)/P0), 0, 0, -2/P0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (1 + 2*nu)/P0, 0, 2/P0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -P0^(-1), -((4 + 8*nu)/P0), 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -1/2*(ks^2*nu*(1 + 2*nu))/(-(ks^2*P0) + P0^3), 
  (ks^2*(1 + 3*nu + 2*nu^2))/(2*(-(ks^2*P0) + P0^3)), 0, 
  (ks^2 - (1 + 4*ep)*P0^2)/(-(ks^2*P0) + P0^3), 
  ((I/4)*(1 + 2*ep)*ks)/(ks^2 - P0^2)}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -((1 + 2*ep)/P0)}}


==> supplementary_files/full19_connection/DEks.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{(-2*(1 + ep)*ks^2 + (1 + 2*ep - 2*nu)*P0^2)/(ks^3 - ks*P0^2), 
  -(P0^2/(ks^3 - ks*P0^2)), P0^2/(ks^3 - ks*P0^2), 0, 0, 0, 0, 0, 
  ((2*I)*(P0 + 2*nu*P0))/(ks^2 - P0^2), ((4*I)*(1 + nu)*P0)/(-ks^2 + P0^2), 
  ((4*I)*nu*P0)/(ks^2 - P0^2), ((2*I)*(P0 + 2*nu*P0))/(-ks^2 + P0^2), 
  ((2*I)*(P0 + 2*nu*P0))/(ks^2 - P0^2), 0, 0, 0, 
  (-8*ep*P0^2)/(ks*(1 + 2*nu)*(ks^2 - P0^2)), (8*P0^2)/(ks^3 - ks*P0^2), 
  ((2*I)*P0)/(-ks^2 + P0^2)}, {0, (-2*(1 + ep)*ks)/(ks^2 - P0^2), 
  (ks + 2*ks*nu)/(2*ks^2 - 2*P0^2), 0, -((ks + 2*ks*nu)/(2*ks^2 - 2*P0^2)), 
  0, 0, 0, 0, ((4*I)*(1 + nu)*(1 + 2*ep + 2*nu)*P0)/(-ks^2 + P0^2), 
  ((4*I)*(-1 + 2*ep - 2*nu)*nu*P0)/(-ks^2 + P0^2), 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, -1/2*(ks*(3 + 4*ep - 2*nu))/(ks^2 - P0^2), 0, 
  -((ks + 2*ks*nu)/(2*ks^2 - 2*P0^2)), ((8*I)*nu^2*(1 + 2*nu)*P0)/
   (ks^2 - P0^2), 0, 0, ((2*I)*(-1 + 2*nu + 8*nu^2 + ep*(-2 + 4*nu))*P0)/
   (ks^2 - P0^2), 0, 0, ((2*I)*(1 + 2*ep)*(P0 + 2*nu*P0))/(ks^2 - P0^2), 
  ((2*I)*(1 + 2*ep)*(1 + 2*nu)*P0)/(-ks^2 + P0^2), 0, 0, 0, 
  (8*ep*(1 + 2*ep)*P0^2)/(ks*(1 + 2*nu)*(ks^2 - P0^2)), 
  (-8*(1 + 2*ep)*P0^2)/(ks^3 - ks*P0^2), ((2*I)*(P0 + 2*ep*P0))/
   (ks^2 - P0^2)}, {0, P0^2/(ks^3 - ks*P0^2), 0, 
  (-2*(1 + ep)*ks^2 + (3 + 2*ep + 2*nu)*P0^2)/(ks^3 - ks*P0^2), 
  -(P0^2/(ks^3 - ks*P0^2)), 0, 0, 0, ((2*I)*(P0 + 2*nu*P0))/(ks^2 - P0^2), 
  ((4*I)*(1 + nu)*P0)/(-ks^2 + P0^2), ((4*I)*nu*P0)/(ks^2 - P0^2), 
  ((2*I)*(P0 + 2*nu*P0))/(-ks^2 + P0^2), ((2*I)*(P0 + 2*nu*P0))/
   (ks^2 - P0^2), 0, 0, 0, (-8*ep*P0^2)/(ks*(1 + 2*nu)*(ks^2 - P0^2)), 
  (8*P0^2)/(ks^3 - ks*P0^2), ((2*I)*P0)/(-ks^2 + P0^2)}, 
 {0, 0, (ks + 2*ks*nu)/(2*ks^2 - 2*P0^2), 0, 
  -1/2*(ks*(5 + 4*ep + 2*nu))/(ks^2 - P0^2), 0, 0, 
  ((8*I)*(1 + nu)^2*(1 + 2*nu)*P0)/(-ks^2 + P0^2), 
  ((2*I)*(1 + 2*ep)*(P0 + 2*nu*P0))/(ks^2 - P0^2), 0, 0, 
  ((2*I)*(5 + 14*nu + 8*nu^2 - 2*ep*(3 + 2*nu))*P0)/(-ks^2 + P0^2), 
  ((2*I)*(1 + 2*ep)*(1 + 2*nu)*P0)/(ks^2 - P0^2), 0, 0, 0, 
  (-8*ep*(1 + 2*ep)*P0^2)/(ks*(1 + 2*nu)*(ks^2 - P0^2)), 
  (8*(1 + 2*ep)*P0^2)/(ks^3 - ks*P0^2), ((2*I)*(P0 + 2*ep*P0))/
   (-ks^2 + P0^2)}, {0, 0, 0, 0, 0, (-2*(ep - 2*nu))/ks, 0, 0, 4/ks, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, (-2*(1 + ep))/ks, 0, 0, 2/ks, 
  -2/ks, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 
  (-2*(2 + ep + 2*nu))/ks, 0, 0, 0, -4/ks, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (I*P0)/(2*ks^2 - 2*P0^2), 0, 0, (-2*ks*nu*(1 + 2*nu))/(ks^2 - P0^2), 
  0, 0, (-2*(ks^2*(1 + ep + 2*nu) + ep*P0^2))/(ks^3 - ks*P0^2), 0, 0, 0, 0, 
  0, ((2*I)*(2*ep - nu)*P0)/(ks^2 - P0^2), 0, 0, ((2*I)*P0)/(-ks^2 + P0^2), 
  0}, {0, ((I/4)*P0)/((1 + nu)*(ks^2 - P0^2)), 0, 
  ((I/4)*(1 + 2*ep)*(1 + 2*nu)*P0)/((1 + nu)*(-ks^2 + P0^2)), 
  ((I/4)*(P0 + 2*nu*P0))/((1 + nu)*(ks^2 - P0^2)), 0, 0, 0, 0, 
  (-2*(ks^2*(1 + ep + nu) + ep*P0^2))/(ks^3 - ks*P0^2), 
  (2*ks*nu)/(ks^2 - P0^2), 0, 0, 0, 0, ((2*I)*(1 + 2*ep + nu)*P0)/
   (ks^2 - P0^2), 0, ((2*I)*P0)/(ks^2 - P0^2), 0}, 
 {((I/4)*(1 + 2*ep)*(1 + 2*nu)*P0)/(nu*(-ks^2 + P0^2)), 
  (I*P0)/(4*ks^2*nu - 4*nu*P0^2), ((I/4)*(P0 + 2*nu*P0))/(nu*(-ks^2 + P0^2)), 
  0, 0, 0, 0, 0, 0, (-2*ks*(1 + nu))/(ks^2 - P0^2), 
  (2*ks^2*nu - 2*ep*(ks^2 + P0^2))/(ks^3 - ks*P0^2), 0, 0, 0, 
  ((2*I)*(2*ep - nu)*P0)/(-ks^2 + P0^2), 0, 0, ((2*I)*P0)/(ks^2 - P0^2), 0}, 
 {0, 0, 0, 0, ((I/2)*P0)/(-ks^2 + P0^2), 0, 0, (2*ks*(1 + 3*nu + 2*nu^2))/
   (ks^2 - P0^2), 0, 0, 0, (ks^2*(2 - 2*ep + 4*nu) - 2*ep*P0^2)/
   (ks^3 - ks*P0^2), 0, 0, 0, ((2*I)*(1 + 2*ep + nu)*P0)/(-ks^2 + P0^2), 0, 
  ((2*I)*P0)/(-ks^2 + P0^2), 0}, {0, 0, (I*P0)/(-ks^2 + P0^2), 0, 
  (I*P0)/(-ks^2 + P0^2), (2*ks*nu*(1 + 2*nu))/(ks^2 - P0^2), 0, 
  (2*ks*(1 + 3*nu + 2*nu^2))/(ks^2 - P0^2), (4*ks^2*nu + 2*(1 + 2*ep)*P0^2)/
   (ks^3 - ks*P0^2), 0, 0, (4*ks^2*(1 + nu) - 2*(1 + 2*ep)*P0^2)/
   (ks^3 - ks*P0^2), (-2*(1 + ep))/ks, 0, 
  ((-2*I)*(4*ep^2 + 2*ep*(1 + nu) - nu*(1 + 2*nu))*P0)/
   ((1 + 2*ep)*(ks^2 - P0^2)), ((2*I)*(-1 + 4*ep^2 - 3*nu - 2*ep*nu - 2*nu^2)*
    P0)/((1 + 2*ep)*(-ks^2 + P0^2)), 0, ((4*I)*(P0 + 2*nu*P0))/
   ((1 + 2*ep)*(ks^2 - P0^2)), 0}, 
 {((I/4)*(1 + 2*nu)*(1 + 2*ep + 2*nu)*P0)/(nu*(ks^2 - P0^2)), 
  ((I/4)*(-1 + 4*nu + 4*nu^2)*P0)/(nu*(1 + nu)*(ks^2 - P0^2)), 
  ((I/4)*(P0 + 2*nu*P0))/(nu*(ks^2 - P0^2)), 
  ((I/4)*(-1 + 2*ep - 2*nu)*(1 + 2*nu)*P0)/((1 + nu)*(-ks^2 + P0^2)), 
  ((I/4)*(P0 + 2*nu*P0))/((1 + nu)*(ks^2 - P0^2)), 0, 0, 0, 0, 
  (2*ks^2 - 2*(1 + 2*ep)*P0^2)/(ks^3 - ks*P0^2), 
  (-2*ks^2 + 2*(1 + 2*ep)*P0^2)/(ks^3 - ks*P0^2), 0, 0, (-2*(1 + ep))/ks, 
  ((2*I)*(4*ep^2 + 2*ep*(1 + nu) - nu*(1 + 2*nu))*P0)/
   ((1 + 2*ep)*(ks^2 - P0^2)), ((2*I)*(-1 + 4*ep^2 - 3*nu - 2*ep*nu - 2*nu^2)*
    P0)/((1 + 2*ep)*(ks^2 - P0^2)), 0, ((4*I)*(P0 + 2*nu*P0))/
   ((1 + 2*ep)*(-ks^2 + P0^2)), 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (-1 - 2*ep + 2*nu)/ks, 0, 0, 2/ks, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -((3 + 2*ep + 2*nu)/ks), 0, -2/ks, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -((1 + 2*ep)/ks), 
  (4 + 8*nu)/ks, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*(ks*nu*(1 + 2*nu))/(ks^2 - P0^2), (ks + 3*ks*nu + 2*ks*nu^2)/
   (2*ks^2 - 2*P0^2), 0, (-((1 + 2*ep)*ks^2) + (1 - 2*ep)*P0^2)/
   (ks^3 - ks*P0^2), ((I/4)*(1 + 2*ep)*P0)/(-ks^2 + P0^2)}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ks^(-1)}}


==> supplementary_files/full19_connection/DEscaleCheck.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{-2*(1 + ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -2*(1 + ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, -2*(1 + ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, -2*(1 + ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, -2*(1 + ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, -2*(1 + ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, -2*(1 + ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, -2*(1 + ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, -2*(1 + ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, -2*(1 + ep), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*(1 + ep), 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*(1 + ep), 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*(1 + ep), 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*(1 + ep), 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*(1 + ep), 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*(1 + ep), 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*(1 + ep), 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*(1 + ep), 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*(1 + ep)}}


==> supplementary_files/full19_dlog/AxFull.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{(1 + 2*ep - 2*nu - 2*x^2 - 2*ep*x^2)/(x*(-1 + x^2)), -(1/(x*(-1 + x^2))), 
  1/(x*(-1 + x^2)), 0, 0, 0, 0, 0, ((2*I)*(1 + 2*nu))/(-1 + x^2), 
  ((-4*I)*(1 + nu))/(-1 + x^2), ((4*I)*nu)/(-1 + x^2), 
  ((-2*I)*(1 + 2*nu))/(-1 + x^2), ((2*I)*(1 + 2*nu))/(-1 + x^2), 0, 0, 0, 
  (-8*ep)/((1 + 2*nu)*x*(-1 + x^2)), 8/(x*(-1 + x^2)), (-2*I)/(-1 + x^2)}, 
 {0, (-2*(1 + ep)*x)/(-1 + x^2), ((1 + 2*nu)*x)/(2*(-1 + x^2)), 0, 
  -1/2*((1 + 2*nu)*x)/(-1 + x^2), 0, 0, 0, 0, 
  ((-4*I)*(1 + nu)*(1 + 2*ep + 2*nu))/(-1 + x^2), 
  ((4*I)*nu*(1 - 2*ep + 2*nu))/(-1 + x^2), 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, -1/2*((3 + 4*ep - 2*nu)*x)/(-1 + x^2), 0, 
  -1/2*((1 + 2*nu)*x)/(-1 + x^2), ((8*I)*nu^2*(1 + 2*nu))/(-1 + x^2), 0, 0, 
  ((2*I)*(-1 - 2*ep + 2*nu + 4*ep*nu + 8*nu^2))/(-1 + x^2), 0, 0, 
  ((2*I)*(1 + 2*ep)*(1 + 2*nu))/(-1 + x^2), ((-2*I)*(1 + 2*ep)*(1 + 2*nu))/
   (-1 + x^2), 0, 0, 0, (8*ep*(1 + 2*ep))/((1 + 2*nu)*x*(-1 + x^2)), 
  (-8*(1 + 2*ep))/(x*(-1 + x^2)), ((2*I)*(1 + 2*ep))/(-1 + x^2)}, 
 {0, 1/(x*(-1 + x^2)), 0, (3 + 2*ep + 2*nu - 2*x^2 - 2*ep*x^2)/
   (x*(-1 + x^2)), -(1/(x*(-1 + x^2))), 0, 0, 0, 
  ((2*I)*(1 + 2*nu))/(-1 + x^2), ((-4*I)*(1 + nu))/(-1 + x^2), 
  ((4*I)*nu)/(-1 + x^2), ((-2*I)*(1 + 2*nu))/(-1 + x^2), 
  ((2*I)*(1 + 2*nu))/(-1 + x^2), 0, 0, 0, (-8*ep)/((1 + 2*nu)*x*(-1 + x^2)), 
  8/(x*(-1 + x^2)), (-2*I)/(-1 + x^2)}, {0, 0, ((1 + 2*nu)*x)/(2*(-1 + x^2)), 
  0, -1/2*((5 + 4*ep + 2*nu)*x)/(-1 + x^2), 0, 0, 
  ((-8*I)*(1 + nu)^2*(1 + 2*nu))/(-1 + x^2), ((2*I)*(1 + 2*ep)*(1 + 2*nu))/
   (-1 + x^2), 0, 0, ((2*I)*(-5 + 6*ep - 14*nu + 4*ep*nu - 8*nu^2))/
   (-1 + x^2), ((2*I)*(1 + 2*ep)*(1 + 2*nu))/(-1 + x^2), 0, 0, 0, 
  (-8*ep*(1 + 2*ep))/((1 + 2*nu)*x*(-1 + x^2)), 
  (8*(1 + 2*ep))/(x*(-1 + x^2)), ((-2*I)*(1 + 2*ep))/(-1 + x^2)}, 
 {0, 0, 0, 0, 0, (-2*(ep - 2*nu))/x, 0, 0, 4/x, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, (-2*(1 + ep))/x, 0, 0, 2/x, -2/x, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, (-2*(2 + ep + 2*nu))/x, 0, 0, 0, -4/x, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, (I/2)/(-1 + x^2), 0, 0, 
  (-2*nu*(1 + 2*nu)*x)/(-1 + x^2), 0, 0, (-2*(ep + x^2 + ep*x^2 + 2*nu*x^2))/
   (x*(-1 + x^2)), 0, 0, 0, 0, 0, ((2*I)*(2*ep - nu))/(-1 + x^2), 0, 0, 
  (-2*I)/(-1 + x^2), 0}, {0, (I/4)/((1 + nu)*(-1 + x^2)), 0, 
  ((-1/4*I)*(1 + 2*ep)*(1 + 2*nu))/((1 + nu)*(-1 + x^2)), 
  ((I/4)*(1 + 2*nu))/((1 + nu)*(-1 + x^2)), 0, 0, 0, 0, 
  (-2*(ep + x^2 + ep*x^2 + nu*x^2))/(x*(-1 + x^2)), (2*nu*x)/(-1 + x^2), 0, 
  0, 0, 0, ((2*I)*(1 + 2*ep + nu))/(-1 + x^2), 0, (2*I)/(-1 + x^2), 0}, 
 {((-1/4*I)*(1 + 2*ep)*(1 + 2*nu))/(nu*(-1 + x^2)), (I/4)/(nu*(-1 + x^2)), 
  ((-1/4*I)*(1 + 2*nu))/(nu*(-1 + x^2)), 0, 0, 0, 0, 0, 0, 
  (-2*(1 + nu)*x)/(-1 + x^2), (-2*(ep + ep*x^2 - nu*x^2))/(x*(-1 + x^2)), 0, 
  0, 0, ((-2*I)*(2*ep - nu))/(-1 + x^2), 0, 0, (2*I)/(-1 + x^2), 0}, 
 {0, 0, 0, 0, (-1/2*I)/(-1 + x^2), 0, 0, (2*(1 + 3*nu + 2*nu^2)*x)/
   (-1 + x^2), 0, 0, 0, (-2*(ep - x^2 + ep*x^2 - 2*nu*x^2))/(x*(-1 + x^2)), 
  0, 0, 0, ((-2*I)*(1 + 2*ep + nu))/(-1 + x^2), 0, (-2*I)/(-1 + x^2), 0}, 
 {0, 0, (-I)/(-1 + x^2), 0, (-I)/(-1 + x^2), (2*nu*(1 + 2*nu)*x)/(-1 + x^2), 
  0, (2*(1 + 3*nu + 2*nu^2)*x)/(-1 + x^2), (2*(1 + 2*ep + 2*nu*x^2))/
   (x*(-1 + x^2)), 0, 0, (2*(-1 - 2*ep + 2*x^2 + 2*nu*x^2))/(x*(-1 + x^2)), 
  (-2*(1 + ep))/x, 0, ((-2*I)*(2*ep + 4*ep^2 - nu + 2*ep*nu - 2*nu^2))/
   ((1 + 2*ep)*(-1 + x^2)), ((-2*I)*(-1 + 4*ep^2 - 3*nu - 2*ep*nu - 2*nu^2))/
   ((1 + 2*ep)*(-1 + x^2)), 0, ((4*I)*(1 + 2*nu))/((1 + 2*ep)*(-1 + x^2)), 
  0}, {((I/4)*(1 + 2*nu)*(1 + 2*ep + 2*nu))/(nu*(-1 + x^2)), 
  ((I/4)*(-1 + 4*nu + 4*nu^2))/(nu*(1 + nu)*(-1 + x^2)), 
  ((I/4)*(1 + 2*nu))/(nu*(-1 + x^2)), 
  ((-1/4*I)*(-1 + 2*ep - 2*nu)*(1 + 2*nu))/((1 + nu)*(-1 + x^2)), 
  ((I/4)*(1 + 2*nu))/((1 + nu)*(-1 + x^2)), 0, 0, 0, 0, 
  (2*(-1 - 2*ep + x^2))/(x*(-1 + x^2)), (-2*(-1 - 2*ep + x^2))/
   (x*(-1 + x^2)), 0, 0, (-2*(1 + ep))/x, 
  ((2*I)*(2*ep + 4*ep^2 - nu + 2*ep*nu - 2*nu^2))/((1 + 2*ep)*(-1 + x^2)), 
  ((2*I)*(-1 + 4*ep^2 - 3*nu - 2*ep*nu - 2*nu^2))/((1 + 2*ep)*(-1 + x^2)), 0, 
  ((-4*I)*(1 + 2*nu))/((1 + 2*ep)*(-1 + x^2)), 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-1 - 2*ep + 2*nu)/x, 0, 0, 2/x, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3 - 2*ep - 2*nu)/x, 0, 
  -2/x, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-1 - 2*ep)/x, 
  (4*(1 + 2*nu))/x, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*(nu*(1 + 2*nu)*x)/(-1 + x^2), ((1 + 3*nu + 2*nu^2)*x)/(2*(-1 + x^2)), 
  0, (1 - 2*ep - x^2 - 2*ep*x^2)/(x*(-1 + x^2)), 
  ((-1/4*I)*(1 + 2*ep))/(-1 + x^2)}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -x^(-1)}}


==> supplementary_files/full19_dlog/DEdlogx19.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{(-1/2 - nu)*Log[-1 + x] + (-1 - 2*ep + 2*nu)*Log[x] + 
   (-1/2 - nu)*Log[1 + x], -1/2*Log[-1 + x] + Log[x] - Log[1 + x]/2, 
  Log[-1 + x]/2 - Log[x] + Log[1 + x]/2, 0, 0, 0, 0, 0, 
  I*(1 + 2*nu)*Log[-1 + x] - I*(1 + 2*nu)*Log[1 + x], 
  (-2*I)*(1 + nu)*Log[-1 + x] + (2*I)*(1 + nu)*Log[1 + x], 
  (2*I)*nu*Log[-1 + x] - (2*I)*nu*Log[1 + x], (-I)*(1 + 2*nu)*Log[-1 + x] + 
   I*(1 + 2*nu)*Log[1 + x], I*(1 + 2*nu)*Log[-1 + x] - 
   I*(1 + 2*nu)*Log[1 + x], 0, 0, 0, (-4*ep*Log[-1 + x])/(1 + 2*nu) + 
   (8*ep*Log[x])/(1 + 2*nu) - (4*ep*Log[1 + x])/(1 + 2*nu), 
  4*Log[-1 + x] - 8*Log[x] + 4*Log[1 + x], (-I)*Log[-1 + x] + I*Log[1 + x]}, 
 {0, (-1 - ep)*Log[-1 + x] + (-1 - ep)*Log[1 + x], 
  ((1 + 2*nu)*Log[-1 + x])/4 + ((1 + 2*nu)*Log[1 + x])/4, 0, 
  ((-1 - 2*nu)*Log[-1 + x])/4 + ((-1 - 2*nu)*Log[1 + x])/4, 0, 0, 0, 0, 
  (-2*I)*(1 + nu)*(1 + 2*ep + 2*nu)*Log[-1 + x] + 
   (2*I)*(1 + nu)*(1 + 2*ep + 2*nu)*Log[1 + x], 
  (2*I)*nu*(1 - 2*ep + 2*nu)*Log[-1 + x] + (2*I)*(-1 + 2*ep - 2*nu)*nu*
    Log[1 + x], 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, ((-3 - 4*ep + 2*nu)*Log[-1 + x])/4 + ((-3 - 4*ep + 2*nu)*Log[1 + x])/
    4, 0, ((-1 - 2*nu)*Log[-1 + x])/4 + ((-1 - 2*nu)*Log[1 + x])/4, 
  (4*I)*nu^2*(1 + 2*nu)*Log[-1 + x] - (4*I)*nu^2*(1 + 2*nu)*Log[1 + x], 0, 0, 
  I*(-1 + 2*nu + 8*nu^2 + ep*(-2 + 4*nu))*Log[-1 + x] - 
   I*(-1 + 2*nu + 8*nu^2 + ep*(-2 + 4*nu))*Log[1 + x], 0, 0, 
  I*(1 + 2*ep)*(1 + 2*nu)*Log[-1 + x] - I*(1 + 2*ep)*(1 + 2*nu)*Log[1 + x], 
  (-I)*(1 + 2*ep)*(1 + 2*nu)*Log[-1 + x] + I*(1 + 2*ep)*(1 + 2*nu)*
    Log[1 + x], 0, 0, 0, (4*ep*(1 + 2*ep)*Log[-1 + x])/(1 + 2*nu) - 
   (8*ep*(1 + 2*ep)*Log[x])/(1 + 2*nu) + (4*ep*(1 + 2*ep)*Log[1 + x])/
    (1 + 2*nu), (-4 - 8*ep)*Log[-1 + x] + (8 + 16*ep)*Log[x] + 
   (-4 - 8*ep)*Log[1 + x], I*(1 + 2*ep)*Log[-1 + x] - 
   I*(1 + 2*ep)*Log[1 + x]}, {0, Log[-1 + x]/2 - Log[x] + Log[1 + x]/2, 0, 
  (1/2 + nu)*Log[-1 + x] + (-3 - 2*ep - 2*nu)*Log[x] + (1/2 + nu)*Log[1 + x], 
  -1/2*Log[-1 + x] + Log[x] - Log[1 + x]/2, 0, 0, 0, 
  I*(1 + 2*nu)*Log[-1 + x] - I*(1 + 2*nu)*Log[1 + x], 
  (-2*I)*(1 + nu)*Log[-1 + x] + (2*I)*(1 + nu)*Log[1 + x], 
  (2*I)*nu*Log[-1 + x] - (2*I)*nu*Log[1 + x], (-I)*(1 + 2*nu)*Log[-1 + x] + 
   I*(1 + 2*nu)*Log[1 + x], I*(1 + 2*nu)*Log[-1 + x] - 
   I*(1 + 2*nu)*Log[1 + x], 0, 0, 0, (-4*ep*Log[-1 + x])/(1 + 2*nu) + 
   (8*ep*Log[x])/(1 + 2*nu) - (4*ep*Log[1 + x])/(1 + 2*nu), 
  4*Log[-1 + x] - 8*Log[x] + 4*Log[1 + x], (-I)*Log[-1 + x] + I*Log[1 + x]}, 
 {0, 0, ((1 + 2*nu)*Log[-1 + x])/4 + ((1 + 2*nu)*Log[1 + x])/4, 0, 
  ((-5 - 4*ep - 2*nu)*Log[-1 + x])/4 + ((-5 - 4*ep - 2*nu)*Log[1 + x])/4, 0, 
  0, (-4*I)*(1 + nu)^2*(1 + 2*nu)*Log[-1 + x] + (4*I)*(1 + nu)^2*(1 + 2*nu)*
    Log[1 + x], I*(1 + 2*ep)*(1 + 2*nu)*Log[-1 + x] - 
   I*(1 + 2*ep)*(1 + 2*nu)*Log[1 + x], 0, 0, 
  (-I)*(5 - 6*ep + 14*nu - 4*ep*nu + 8*nu^2)*Log[-1 + x] + 
   I*(5 - 6*ep + 14*nu - 4*ep*nu + 8*nu^2)*Log[1 + x], 
  I*(1 + 2*ep)*(1 + 2*nu)*Log[-1 + x] - I*(1 + 2*ep)*(1 + 2*nu)*Log[1 + x], 
  0, 0, 0, (-4*ep*(1 + 2*ep)*Log[-1 + x])/(1 + 2*nu) + 
   (8*ep*(1 + 2*ep)*Log[x])/(1 + 2*nu) - (4*ep*(1 + 2*ep)*Log[1 + x])/
    (1 + 2*nu), (4 + 8*ep)*Log[-1 + x] - 8*(1 + 2*ep)*Log[x] + 
   (4 + 8*ep)*Log[1 + x], (-I)*(1 + 2*ep)*Log[-1 + x] + 
   I*(1 + 2*ep)*Log[1 + x]}, {0, 0, 0, 0, 0, (-2*ep + 4*nu)*Log[x], 0, 0, 
  4*Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, -2*(1 + ep)*Log[x], 0, 0, 2*Log[x], -2*Log[x], 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, -2*(2 + ep + 2*nu)*Log[x], 0, 0, 0, 
  -4*Log[x], 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (I/4)*Log[-1 + x] - (I/4)*Log[1 + x], 0, 0, 
  -(nu*(1 + 2*nu)*Log[-1 + x]) - nu*(1 + 2*nu)*Log[1 + x], 0, 0, 
  (-1 - 2*ep - 2*nu)*Log[-1 + x] + 2*ep*Log[x] + 
   (-1 - 2*ep - 2*nu)*Log[1 + x], 0, 0, 0, 0, 0, 
  I*(2*ep - nu)*Log[-1 + x] + ((-2*I)*ep + I*nu)*Log[1 + x], 0, 0, 
  (-I)*Log[-1 + x] + I*Log[1 + x], 0}, 
 {0, (I*Log[-1 + x])/(8 + 8*nu) - (I*Log[1 + x])/(8 + 8*nu), 0, 
  ((-1/8*I)*(1 + 2*ep)*(1 + 2*nu)*Log[-1 + x])/(1 + nu) + 
   ((I/8)*(1 + 2*ep)*(1 + 2*nu)*Log[1 + x])/(1 + nu), 
  ((I/8)*(1 + 2*nu)*Log[-1 + x])/(1 + nu) - ((I/8)*(1 + 2*nu)*Log[1 + x])/
    (1 + nu), 0, 0, 0, 0, (-1 - 2*ep - nu)*Log[-1 + x] + 2*ep*Log[x] + 
   (-1 - 2*ep - nu)*Log[1 + x], nu*Log[-1 + x] + nu*Log[1 + x], 0, 0, 0, 0, 
  I*(1 + 2*ep + nu)*Log[-1 + x] - I*(1 + 2*ep + nu)*Log[1 + x], 0, 
  I*Log[-1 + x] - I*Log[1 + x], 0}, 
 {((-1/8*I)*(1 + 2*ep)*(1 + 2*nu)*Log[-1 + x])/nu + 
   ((I/8)*(1 + 2*ep)*(1 + 2*nu)*Log[1 + x])/nu, 
  ((I/8)*Log[-1 + x])/nu - ((I/8)*Log[1 + x])/nu, 
  ((-1/8*I)*(1 + 2*nu)*Log[-1 + x])/nu + ((I/8)*(1 + 2*nu)*Log[1 + x])/nu, 0, 
  0, 0, 0, 0, 0, (-1 - nu)*Log[-1 + x] + (-1 - nu)*Log[1 + x], 
  (-2*ep + nu)*Log[-1 + x] + 2*ep*Log[x] + (-2*ep + nu)*Log[1 + x], 0, 0, 0, 
  ((-2*I)*ep + I*nu)*Log[-1 + x] + I*(2*ep - nu)*Log[1 + x], 0, 0, 
  I*Log[-1 + x] - I*Log[1 + x], 0}, 
 {0, 0, 0, 0, (-1/4*I)*Log[-1 + x] + (I/4)*Log[1 + x], 0, 0, 
  (1 + nu)*(1 + 2*nu)*Log[-1 + x] + (1 + nu)*(1 + 2*nu)*Log[1 + x], 0, 0, 0, 
  (1 - 2*ep + 2*nu)*Log[-1 + x] + 2*ep*Log[x] + (1 - 2*ep + 2*nu)*Log[1 + x], 
  0, 0, 0, (-I)*(1 + 2*ep + nu)*Log[-1 + x] + I*(1 + 2*ep + nu)*Log[1 + x], 
  0, (-I)*Log[-1 + x] + I*Log[1 + x], 0}, 
 {0, 0, (-1/2*I)*Log[-1 + x] + (I/2)*Log[1 + x], 0, 
  (-1/2*I)*Log[-1 + x] + (I/2)*Log[1 + x], nu*(1 + 2*nu)*Log[-1 + x] + 
   nu*(1 + 2*nu)*Log[1 + x], 0, (1 + nu)*(1 + 2*nu)*Log[-1 + x] + 
   (1 + nu)*(1 + 2*nu)*Log[1 + x], (1 + 2*ep + 2*nu)*Log[-1 + x] + 
   (-2 - 4*ep)*Log[x] + (1 + 2*ep + 2*nu)*Log[1 + x], 0, 0, 
  (1 - 2*ep + 2*nu)*Log[-1 + x] + (2 + 4*ep)*Log[x] + 
   (1 - 2*ep + 2*nu)*Log[1 + x], -2*(1 + ep)*Log[x], 0, 
  ((-I)*(2*ep - nu)*(1 + 2*ep + 2*nu)*Log[-1 + x])/(1 + 2*ep) + 
   (I*(2*ep - nu)*(1 + 2*ep + 2*nu)*Log[1 + x])/(1 + 2*ep), 
  ((-I)*(-1 + 2*ep - 2*nu)*(1 + 2*ep + nu)*Log[-1 + x])/(1 + 2*ep) + 
   (I*(-1 + 2*ep - 2*nu)*(1 + 2*ep + nu)*Log[1 + x])/(1 + 2*ep), 0, 
  ((2*I)*(1 + 2*nu)*Log[-1 + x])/(1 + 2*ep) - ((2*I)*(1 + 2*nu)*Log[1 + x])/
    (1 + 2*ep), 0}, {((I/8)*(1 + 2*nu)*(1 + 2*ep + 2*nu)*Log[-1 + x])/nu - 
   ((I/8)*(1 + 2*nu)*(1 + 2*ep + 2*nu)*Log[1 + x])/nu, 
  (I/8)*(4 - (nu + nu^2)^(-1))*Log[-1 + x] - (I/8)*(4 - (nu + nu^2)^(-1))*
    Log[1 + x], ((I/8)*(1 + 2*nu)*Log[-1 + x])/nu - 
   ((I/8)*(1 + 2*nu)*Log[1 + x])/nu, 
  ((-1/8*I)*(-1 + 2*ep - 2*nu)*(1 + 2*nu)*Log[-1 + x])/(1 + nu) + 
   ((I/8)*(-1 + 2*ep - 2*nu)*(1 + 2*nu)*Log[1 + x])/(1 + nu), 
  ((I/8)*(1 + 2*nu)*Log[-1 + x])/(1 + nu) - ((I/8)*(1 + 2*nu)*Log[1 + x])/
    (1 + nu), 0, 0, 0, 0, -2*ep*Log[-1 + x] + (2 + 4*ep)*Log[x] - 
   2*ep*Log[1 + x], 2*ep*Log[-1 + x] + (-2 - 4*ep)*Log[x] + 2*ep*Log[1 + x], 
  0, 0, -2*(1 + ep)*Log[x], (I*(2*ep - nu)*(1 + 2*ep + 2*nu)*Log[-1 + x])/
    (1 + 2*ep) - (I*(2*ep - nu)*(1 + 2*ep + 2*nu)*Log[1 + x])/(1 + 2*ep), 
  (I*(-1 + 2*ep - 2*nu)*(1 + 2*ep + nu)*Log[-1 + x])/(1 + 2*ep) - 
   (I*(-1 + 2*ep - 2*nu)*(1 + 2*ep + nu)*Log[1 + x])/(1 + 2*ep), 0, 
  ((-2*I)*(1 + 2*nu)*Log[-1 + x])/(1 + 2*ep) + ((2*I)*(1 + 2*nu)*Log[1 + x])/
    (1 + 2*ep), 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-1 - 2*ep + 2*nu)*Log[x], 0, 0, 2*Log[x], 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3 - 2*ep - 2*nu)*Log[x], 0, 
  -2*Log[x], 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-1 - 2*ep)*Log[x], (4 + 8*nu)*Log[x], 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -1/4*(nu*(1 + 2*nu)*Log[-1 + x]) - (nu*(1 + 2*nu)*Log[1 + x])/
    4, ((1 + nu)*(1 + 2*nu)*Log[-1 + x])/4 + ((1 + nu)*(1 + 2*nu)*Log[1 + x])/
    4, 0, -2*ep*Log[-1 + x] + (-1 + 2*ep)*Log[x] - 2*ep*Log[1 + x], 
  (-1/8*I)*(1 + 2*ep)*Log[-1 + x] + (I/8)*(1 + 2*ep)*Log[1 + x]}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[x]}}


==> supplementary_files/full19_dlog/DEdlogx19Check.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}


==> supplementary_files/full19_dlog/coefletter19.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{{-1/2 - nu, -1/2, 1/2, 0, 0, 0, 0, 0, I*(1 + 2*nu), (-2*I)*(1 + nu), 
   (2*I)*nu, (-I)*(1 + 2*nu), I*(1 + 2*nu), 0, 0, 0, (-4*ep)/(1 + 2*nu), 4, 
   -I}, {0, -1 - ep, (1 + 2*nu)/4, 0, (-1 - 2*nu)/4, 0, 0, 0, 0, 
   (-2*I)*(1 + nu)*(1 + 2*ep + 2*nu), (2*I)*nu*(1 - 2*ep + 2*nu), 0, 0, 0, 0, 
   0, 0, 0, 0}, {0, 0, (-3 - 4*ep + 2*nu)/4, 0, (-1 - 2*nu)/4, 
   (4*I)*nu^2*(1 + 2*nu), 0, 0, I*(-1 + 2*nu + 8*nu^2 + ep*(-2 + 4*nu)), 0, 
   0, I*(1 + 2*ep)*(1 + 2*nu), (-I)*(1 + 2*ep)*(1 + 2*nu), 0, 0, 0, 
   (4*ep*(1 + 2*ep))/(1 + 2*nu), -4 - 8*ep, I*(1 + 2*ep)}, 
  {0, 1/2, 0, 1/2 + nu, -1/2, 0, 0, 0, I*(1 + 2*nu), (-2*I)*(1 + nu), 
   (2*I)*nu, (-I)*(1 + 2*nu), I*(1 + 2*nu), 0, 0, 0, (-4*ep)/(1 + 2*nu), 4, 
   -I}, {0, 0, (1 + 2*nu)/4, 0, (-5 - 4*ep - 2*nu)/4, 0, 0, 
   (-4*I)*(1 + nu)^2*(1 + 2*nu), I*(1 + 2*ep)*(1 + 2*nu), 0, 0, 
   (-I)*(5 - 6*ep + 14*nu - 4*ep*nu + 8*nu^2), I*(1 + 2*ep)*(1 + 2*nu), 0, 0, 
   0, (-4*ep*(1 + 2*ep))/(1 + 2*nu), 4 + 8*ep, (-I)*(1 + 2*ep)}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, I/4, 0, 0, -(nu*(1 + 2*nu)), 0, 0, -1 - 2*ep - 2*nu, 0, 0, 0, 0, 0, 
   I*(2*ep - nu), 0, 0, -I, 0}, {0, I/(8 + 8*nu), 0, 
   ((-1/8*I)*(1 + 2*ep)*(1 + 2*nu))/(1 + nu), ((I/8)*(1 + 2*nu))/(1 + nu), 0, 
   0, 0, 0, -1 - 2*ep - nu, nu, 0, 0, 0, 0, I*(1 + 2*ep + nu), 0, I, 0}, 
  {((-1/8*I)*(1 + 2*ep)*(1 + 2*nu))/nu, (I/8)/nu, ((-1/8*I)*(1 + 2*nu))/nu, 
   0, 0, 0, 0, 0, 0, -1 - nu, -2*ep + nu, 0, 0, 0, (-2*I)*ep + I*nu, 0, 0, I, 
   0}, {0, 0, 0, 0, -1/4*I, 0, 0, (1 + nu)*(1 + 2*nu), 0, 0, 0, 
   1 - 2*ep + 2*nu, 0, 0, 0, (-I)*(1 + 2*ep + nu), 0, -I, 0}, 
  {0, 0, -1/2*I, 0, -1/2*I, nu*(1 + 2*nu), 0, (1 + nu)*(1 + 2*nu), 
   1 + 2*ep + 2*nu, 0, 0, 1 - 2*ep + 2*nu, 0, 0, 
   ((-I)*(2*ep - nu)*(1 + 2*ep + 2*nu))/(1 + 2*ep), 
   ((-I)*(-1 + 2*ep - 2*nu)*(1 + 2*ep + nu))/(1 + 2*ep), 0, 
   ((2*I)*(1 + 2*nu))/(1 + 2*ep), 0}, 
  {((I/8)*(1 + 2*nu)*(1 + 2*ep + 2*nu))/nu, (I/8)*(4 - (nu + nu^2)^(-1)), 
   ((I/8)*(1 + 2*nu))/nu, ((-1/8*I)*(-1 + 2*ep - 2*nu)*(1 + 2*nu))/(1 + nu), 
   ((I/8)*(1 + 2*nu))/(1 + nu), 0, 0, 0, 0, -2*ep, 2*ep, 0, 0, 0, 
   (I*(2*ep - nu)*(1 + 2*ep + 2*nu))/(1 + 2*ep), 
   (I*(-1 + 2*ep - 2*nu)*(1 + 2*ep + nu))/(1 + 2*ep), 0, 
   ((-2*I)*(1 + 2*nu))/(1 + 2*ep), 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/4*(nu*(1 + 2*nu)), 
   ((1 + nu)*(1 + 2*nu))/4, 0, -2*ep, (-1/8*I)*(1 + 2*ep)}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
 {{-1 - 2*ep + 2*nu, 1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (8*ep)/(1 + 2*nu), -8, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-8*ep*(1 + 2*ep))/(1 + 2*nu), 8 + 16*ep, 0}, 
  {0, -1, 0, -3 - 2*ep - 2*nu, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (8*ep)/(1 + 2*nu), -8, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, (8*ep*(1 + 2*ep))/(1 + 2*nu), -8*(1 + 2*ep), 0}, 
  {0, 0, 0, 0, 0, -2*ep + 4*nu, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, -2*(1 + ep), 0, 0, 2, -2, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, -2*(2 + ep + 2*nu), 0, 0, 0, -4, 0, 0, 0, 0, 0, 0, 
   0}, {0, 0, 0, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, -2 - 4*ep, 0, 0, 2 + 4*ep, -2*(1 + ep), 0, 0, 0, 
   0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 2 + 4*ep, -2 - 4*ep, 0, 0, 
   -2*(1 + ep), 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1 - 2*ep + 2*nu, 0, 0, 2, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, -3 - 2*ep - 2*nu, 0, -2, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, -1 - 2*ep, 4 + 8*nu, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, -1 + 2*ep, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, -1}}, {{-1/2 - nu, -1/2, 1/2, 0, 0, 0, 0, 0, (-I)*(1 + 2*nu), 
   (2*I)*(1 + nu), (-2*I)*nu, I*(1 + 2*nu), (-I)*(1 + 2*nu), 0, 0, 0, 
   (-4*ep)/(1 + 2*nu), 4, I}, {0, -1 - ep, (1 + 2*nu)/4, 0, (-1 - 2*nu)/4, 0, 
   0, 0, 0, (2*I)*(1 + nu)*(1 + 2*ep + 2*nu), (2*I)*(-1 + 2*ep - 2*nu)*nu, 0, 
   0, 0, 0, 0, 0, 0, 0}, {0, 0, (-3 - 4*ep + 2*nu)/4, 0, (-1 - 2*nu)/4, 
   (-4*I)*nu^2*(1 + 2*nu), 0, 0, (-I)*(-1 + 2*nu + 8*nu^2 + ep*(-2 + 4*nu)), 
   0, 0, (-I)*(1 + 2*ep)*(1 + 2*nu), I*(1 + 2*ep)*(1 + 2*nu), 0, 0, 0, 
   (4*ep*(1 + 2*ep))/(1 + 2*nu), -4 - 8*ep, (-I)*(1 + 2*ep)}, 
  {0, 1/2, 0, 1/2 + nu, -1/2, 0, 0, 0, (-I)*(1 + 2*nu), (2*I)*(1 + nu), 
   (-2*I)*nu, I*(1 + 2*nu), (-I)*(1 + 2*nu), 0, 0, 0, (-4*ep)/(1 + 2*nu), 4, 
   I}, {0, 0, (1 + 2*nu)/4, 0, (-5 - 4*ep - 2*nu)/4, 0, 0, 
   (4*I)*(1 + nu)^2*(1 + 2*nu), (-I)*(1 + 2*ep)*(1 + 2*nu), 0, 0, 
   I*(5 - 6*ep + 14*nu - 4*ep*nu + 8*nu^2), (-I)*(1 + 2*ep)*(1 + 2*nu), 0, 0, 
   0, (-4*ep*(1 + 2*ep))/(1 + 2*nu), 4 + 8*ep, I*(1 + 2*ep)}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, -1/4*I, 0, 0, -(nu*(1 + 2*nu)), 0, 0, -1 - 2*ep - 2*nu, 0, 0, 0, 0, 
   0, (-2*I)*ep + I*nu, 0, 0, I, 0}, {0, (-I)/(8 + 8*nu), 0, 
   ((I/8)*(1 + 2*ep)*(1 + 2*nu))/(1 + nu), ((-1/8*I)*(1 + 2*nu))/(1 + nu), 0, 
   0, 0, 0, -1 - 2*ep - nu, nu, 0, 0, 0, 0, (-I)*(1 + 2*ep + nu), 0, -I, 0}, 
  {((I/8)*(1 + 2*ep)*(1 + 2*nu))/nu, (-1/8*I)/nu, ((I/8)*(1 + 2*nu))/nu, 0, 
   0, 0, 0, 0, 0, -1 - nu, -2*ep + nu, 0, 0, 0, I*(2*ep - nu), 0, 0, -I, 0}, 
  {0, 0, 0, 0, I/4, 0, 0, (1 + nu)*(1 + 2*nu), 0, 0, 0, 1 - 2*ep + 2*nu, 0, 
   0, 0, I*(1 + 2*ep + nu), 0, I, 0}, {0, 0, I/2, 0, I/2, nu*(1 + 2*nu), 0, 
   (1 + nu)*(1 + 2*nu), 1 + 2*ep + 2*nu, 0, 0, 1 - 2*ep + 2*nu, 0, 0, 
   (I*(2*ep - nu)*(1 + 2*ep + 2*nu))/(1 + 2*ep), 
   (I*(-1 + 2*ep - 2*nu)*(1 + 2*ep + nu))/(1 + 2*ep), 0, 
   ((-2*I)*(1 + 2*nu))/(1 + 2*ep), 0}, 
  {((-1/8*I)*(1 + 2*nu)*(1 + 2*ep + 2*nu))/nu, 
   (-1/8*I)*(4 - (nu + nu^2)^(-1)), ((-1/8*I)*(1 + 2*nu))/nu, 
   ((I/8)*(-1 + 2*ep - 2*nu)*(1 + 2*nu))/(1 + nu), 
   ((-1/8*I)*(1 + 2*nu))/(1 + nu), 0, 0, 0, 0, -2*ep, 2*ep, 0, 0, 0, 
   ((-I)*(2*ep - nu)*(1 + 2*ep + 2*nu))/(1 + 2*ep), 
   ((-I)*(-1 + 2*ep - 2*nu)*(1 + 2*ep + nu))/(1 + 2*ep), 0, 
   ((2*I)*(1 + 2*nu))/(1 + 2*ep), 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/4*(nu*(1 + 2*nu)), 
   ((1 + nu)*(1 + 2*nu))/4, 0, -2*ep, (I/8)*(1 + 2*ep)}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}}


==> supplementary_files/full19_dlog/letterlist.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{Log[-1 + x], Log[x], Log[1 + x]}


==> supplementary_files/top14_dlog/AxTop.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{(1 + 2*ep - 2*nu - 2*x^2 - 2*ep*x^2)/(x*(-1 + x^2)), -(1/(x*(-1 + x^2))), 
  1/(x*(-1 + x^2)), 0, 0, 0, 0, 0, ((2*I)*(1 + 2*nu))/(-1 + x^2), 
  ((-4*I)*(1 + nu))/(-1 + x^2), ((4*I)*nu)/(-1 + x^2), 
  ((-2*I)*(1 + 2*nu))/(-1 + x^2), ((2*I)*(1 + 2*nu))/(-1 + x^2), 0}, 
 {0, (-2*(1 + ep)*x)/(-1 + x^2), ((1 + 2*nu)*x)/(2*(-1 + x^2)), 0, 
  -1/2*((1 + 2*nu)*x)/(-1 + x^2), 0, 0, 0, 0, 
  ((-4*I)*(1 + nu)*(1 + 2*ep + 2*nu))/(-1 + x^2), 
  ((4*I)*nu*(1 - 2*ep + 2*nu))/(-1 + x^2), 0, 0, 0}, 
 {0, 0, -1/2*((3 + 4*ep - 2*nu)*x)/(-1 + x^2), 0, 
  -1/2*((1 + 2*nu)*x)/(-1 + x^2), ((8*I)*nu^2*(1 + 2*nu))/(-1 + x^2), 0, 0, 
  ((2*I)*(-1 - 2*ep + 2*nu + 4*ep*nu + 8*nu^2))/(-1 + x^2), 0, 0, 
  ((2*I)*(1 + 2*ep)*(1 + 2*nu))/(-1 + x^2), ((-2*I)*(1 + 2*ep)*(1 + 2*nu))/
   (-1 + x^2), 0}, {0, 1/(x*(-1 + x^2)), 0, 
  (3 + 2*ep + 2*nu - 2*x^2 - 2*ep*x^2)/(x*(-1 + x^2)), -(1/(x*(-1 + x^2))), 
  0, 0, 0, ((2*I)*(1 + 2*nu))/(-1 + x^2), ((-4*I)*(1 + nu))/(-1 + x^2), 
  ((4*I)*nu)/(-1 + x^2), ((-2*I)*(1 + 2*nu))/(-1 + x^2), 
  ((2*I)*(1 + 2*nu))/(-1 + x^2), 0}, {0, 0, ((1 + 2*nu)*x)/(2*(-1 + x^2)), 0, 
  -1/2*((5 + 4*ep + 2*nu)*x)/(-1 + x^2), 0, 0, ((-8*I)*(1 + nu)^2*(1 + 2*nu))/
   (-1 + x^2), ((2*I)*(1 + 2*ep)*(1 + 2*nu))/(-1 + x^2), 0, 0, 
  ((2*I)*(-5 + 6*ep - 14*nu + 4*ep*nu - 8*nu^2))/(-1 + x^2), 
  ((2*I)*(1 + 2*ep)*(1 + 2*nu))/(-1 + x^2), 0}, 
 {0, 0, 0, 0, 0, (-2*(ep - 2*nu))/x, 0, 0, 4/x, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, (-2*(1 + ep))/x, 0, 0, 2/x, -2/x, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, (-2*(2 + ep + 2*nu))/x, 0, 0, 0, -4/x, 0, 0}, 
 {0, 0, (I/2)/(-1 + x^2), 0, 0, (-2*nu*(1 + 2*nu)*x)/(-1 + x^2), 0, 0, 
  (-2*(ep + x^2 + ep*x^2 + 2*nu*x^2))/(x*(-1 + x^2)), 0, 0, 0, 0, 0}, 
 {0, (I/4)/((1 + nu)*(-1 + x^2)), 0, ((-1/4*I)*(1 + 2*ep)*(1 + 2*nu))/
   ((1 + nu)*(-1 + x^2)), ((I/4)*(1 + 2*nu))/((1 + nu)*(-1 + x^2)), 0, 0, 0, 
  0, (-2*(ep + x^2 + ep*x^2 + nu*x^2))/(x*(-1 + x^2)), (2*nu*x)/(-1 + x^2), 
  0, 0, 0}, {((-1/4*I)*(1 + 2*ep)*(1 + 2*nu))/(nu*(-1 + x^2)), 
  (I/4)/(nu*(-1 + x^2)), ((-1/4*I)*(1 + 2*nu))/(nu*(-1 + x^2)), 0, 0, 0, 0, 
  0, 0, (-2*(1 + nu)*x)/(-1 + x^2), (-2*(ep + ep*x^2 - nu*x^2))/
   (x*(-1 + x^2)), 0, 0, 0}, {0, 0, 0, 0, (-1/2*I)/(-1 + x^2), 0, 0, 
  (2*(1 + 3*nu + 2*nu^2)*x)/(-1 + x^2), 0, 0, 0, 
  (-2*(ep - x^2 + ep*x^2 - 2*nu*x^2))/(x*(-1 + x^2)), 0, 0}, 
 {0, 0, (-I)/(-1 + x^2), 0, (-I)/(-1 + x^2), (2*nu*(1 + 2*nu)*x)/(-1 + x^2), 
  0, (2*(1 + 3*nu + 2*nu^2)*x)/(-1 + x^2), (2*(1 + 2*ep + 2*nu*x^2))/
   (x*(-1 + x^2)), 0, 0, (2*(-1 - 2*ep + 2*x^2 + 2*nu*x^2))/(x*(-1 + x^2)), 
  (-2*(1 + ep))/x, 0}, {((I/4)*(1 + 2*nu)*(1 + 2*ep + 2*nu))/(nu*(-1 + x^2)), 
  ((I/4)*(-1 + 4*nu + 4*nu^2))/(nu*(1 + nu)*(-1 + x^2)), 
  ((I/4)*(1 + 2*nu))/(nu*(-1 + x^2)), 
  ((-1/4*I)*(-1 + 2*ep - 2*nu)*(1 + 2*nu))/((1 + nu)*(-1 + x^2)), 
  ((I/4)*(1 + 2*nu))/((1 + nu)*(-1 + x^2)), 0, 0, 0, 0, 
  (2*(-1 - 2*ep + x^2))/(x*(-1 + x^2)), (-2*(-1 - 2*ep + x^2))/
   (x*(-1 + x^2)), 0, 0, (-2*(1 + ep))/x}}


==> supplementary_files/top14_dlog/DEdlogx.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{((-1 - 2*nu)*Log[-1 + x])/2 + (-1 - 2*ep + 2*nu)*Log[x] + 
   ((-1 - 2*nu)*Log[1 + x])/2, -1/2*Log[-1 + x] + Log[x] - Log[1 + x]/2, 
  Log[-1 + x]/2 - Log[x] + Log[1 + x]/2, 0, 0, 0, 0, 0, 
  I*(1 + 2*nu)*Log[-1 + x] - I*(1 + 2*nu)*Log[1 + x], 
  (-2*I)*(1 + nu)*Log[-1 + x] + (2*I)*(1 + nu)*Log[1 + x], 
  (2*I)*nu*Log[-1 + x] - (2*I)*nu*Log[1 + x], (-I)*(1 + 2*nu)*Log[-1 + x] + 
   I*(1 + 2*nu)*Log[1 + x], I*(1 + 2*nu)*Log[-1 + x] - 
   I*(1 + 2*nu)*Log[1 + x], 0}, 
 {0, (-1 - ep)*Log[-1 + x] + (-1 - ep)*Log[1 + x], 
  ((1 + 2*nu)*Log[-1 + x])/4 + ((1 + 2*nu)*Log[1 + x])/4, 0, 
  ((-1 - 2*nu)*Log[-1 + x])/4 + ((-1 - 2*nu)*Log[1 + x])/4, 0, 0, 0, 0, 
  (-2*I)*(1 + nu)*(1 + 2*ep + 2*nu)*Log[-1 + x] + 
   (2*I)*(1 + nu)*(1 + 2*ep + 2*nu)*Log[1 + x], 
  (2*I)*nu*(1 - 2*ep + 2*nu)*Log[-1 + x] - (2*I)*nu*(1 - 2*ep + 2*nu)*
    Log[1 + x], 0, 0, 0}, {0, 0, ((-3 - 4*ep + 2*nu)*Log[-1 + x])/4 + 
   ((-3 - 4*ep + 2*nu)*Log[1 + x])/4, 0, ((-1 - 2*nu)*Log[-1 + x])/4 + 
   ((-1 - 2*nu)*Log[1 + x])/4, (4*I)*nu^2*(1 + 2*nu)*Log[-1 + x] - 
   (4*I)*nu^2*(1 + 2*nu)*Log[1 + x], 0, 0, 
  I*(-1 - 2*ep + 2*nu + 4*ep*nu + 8*nu^2)*Log[-1 + x] - 
   I*(-1 - 2*ep + 2*nu + 4*ep*nu + 8*nu^2)*Log[1 + x], 0, 0, 
  I*(1 + 2*ep)*(1 + 2*nu)*Log[-1 + x] - I*(1 + 2*ep)*(1 + 2*nu)*Log[1 + x], 
  (-I)*(1 + 2*ep)*(1 + 2*nu)*Log[-1 + x] + I*(1 + 2*ep)*(1 + 2*nu)*
    Log[1 + x], 0}, {0, Log[-1 + x]/2 - Log[x] + Log[1 + x]/2, 0, 
  ((1 + 2*nu)*Log[-1 + x])/2 + (-3 - 2*ep - 2*nu)*Log[x] + 
   ((1 + 2*nu)*Log[1 + x])/2, -1/2*Log[-1 + x] + Log[x] - Log[1 + x]/2, 0, 0, 
  0, I*(1 + 2*nu)*Log[-1 + x] - I*(1 + 2*nu)*Log[1 + x], 
  (-2*I)*(1 + nu)*Log[-1 + x] + (2*I)*(1 + nu)*Log[1 + x], 
  (2*I)*nu*Log[-1 + x] - (2*I)*nu*Log[1 + x], (-I)*(1 + 2*nu)*Log[-1 + x] + 
   I*(1 + 2*nu)*Log[1 + x], I*(1 + 2*nu)*Log[-1 + x] - 
   I*(1 + 2*nu)*Log[1 + x], 0}, {0, 0, ((1 + 2*nu)*Log[-1 + x])/4 + 
   ((1 + 2*nu)*Log[1 + x])/4, 0, ((-5 - 4*ep - 2*nu)*Log[-1 + x])/4 + 
   ((-5 - 4*ep - 2*nu)*Log[1 + x])/4, 0, 0, 
  (-4*I)*(1 + nu)^2*(1 + 2*nu)*Log[-1 + x] + (4*I)*(1 + nu)^2*(1 + 2*nu)*
    Log[1 + x], I*(1 + 2*ep)*(1 + 2*nu)*Log[-1 + x] - 
   I*(1 + 2*ep)*(1 + 2*nu)*Log[1 + x], 0, 0, 
  I*(-5 + 6*ep - 14*nu + 4*ep*nu - 8*nu^2)*Log[-1 + x] - 
   I*(-5 + 6*ep - 14*nu + 4*ep*nu - 8*nu^2)*Log[1 + x], 
  I*(1 + 2*ep)*(1 + 2*nu)*Log[-1 + x] - I*(1 + 2*ep)*(1 + 2*nu)*Log[1 + x], 
  0}, {0, 0, 0, 0, 0, -2*(ep - 2*nu)*Log[x], 0, 0, 4*Log[x], 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, -2*(1 + ep)*Log[x], 0, 0, 2*Log[x], -2*Log[x], 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, -2*(2 + ep + 2*nu)*Log[x], 0, 0, 0, -4*Log[x], 0, 0}, 
 {0, 0, (I/4)*Log[-1 + x] - (I/4)*Log[1 + x], 0, 0, 
  -(nu*(1 + 2*nu)*Log[-1 + x]) - nu*(1 + 2*nu)*Log[1 + x], 0, 0, 
  (-1 - 2*ep - 2*nu)*Log[-1 + x] + 2*ep*Log[x] + 
   (-1 - 2*ep - 2*nu)*Log[1 + x], 0, 0, 0, 0, 0}, 
 {0, ((I/8)*Log[-1 + x])/(1 + nu) - ((I/8)*Log[1 + x])/(1 + nu), 0, 
  ((-1/8*I)*(1 + 2*ep)*(1 + 2*nu)*Log[-1 + x])/(1 + nu) + 
   ((I/8)*(1 + 2*ep)*(1 + 2*nu)*Log[1 + x])/(1 + nu), 
  ((I/8)*(1 + 2*nu)*Log[-1 + x])/(1 + nu) - ((I/8)*(1 + 2*nu)*Log[1 + x])/
    (1 + nu), 0, 0, 0, 0, (-1 - 2*ep - nu)*Log[-1 + x] + 2*ep*Log[x] + 
   (-1 - 2*ep - nu)*Log[1 + x], nu*Log[-1 + x] + nu*Log[1 + x], 0, 0, 0}, 
 {((-1/8*I)*(1 + 2*ep)*(1 + 2*nu)*Log[-1 + x])/nu + 
   ((I/8)*(1 + 2*ep)*(1 + 2*nu)*Log[1 + x])/nu, 
  ((I/8)*Log[-1 + x])/nu - ((I/8)*Log[1 + x])/nu, 
  ((-1/8*I)*(1 + 2*nu)*Log[-1 + x])/nu + ((I/8)*(1 + 2*nu)*Log[1 + x])/nu, 0, 
  0, 0, 0, 0, 0, (-1 - nu)*Log[-1 + x] + (-1 - nu)*Log[1 + x], 
  (-2*ep + nu)*Log[-1 + x] + 2*ep*Log[x] + (-2*ep + nu)*Log[1 + x], 0, 0, 0}, 
 {0, 0, 0, 0, (-1/4*I)*Log[-1 + x] + (I/4)*Log[1 + x], 0, 0, 
  (1 + nu)*(1 + 2*nu)*Log[-1 + x] + (1 + nu)*(1 + 2*nu)*Log[1 + x], 0, 0, 0, 
  (1 - 2*ep + 2*nu)*Log[-1 + x] + 2*ep*Log[x] + (1 - 2*ep + 2*nu)*Log[1 + x], 
  0, 0}, {0, 0, (-1/2*I)*Log[-1 + x] + (I/2)*Log[1 + x], 0, 
  (-1/2*I)*Log[-1 + x] + (I/2)*Log[1 + x], nu*(1 + 2*nu)*Log[-1 + x] + 
   nu*(1 + 2*nu)*Log[1 + x], 0, (1 + nu)*(1 + 2*nu)*Log[-1 + x] + 
   (1 + nu)*(1 + 2*nu)*Log[1 + x], (1 + 2*ep + 2*nu)*Log[-1 + x] - 
   2*(1 + 2*ep)*Log[x] + (1 + 2*ep + 2*nu)*Log[1 + x], 0, 0, 
  (1 - 2*ep + 2*nu)*Log[-1 + x] + 2*(1 + 2*ep)*Log[x] + 
   (1 - 2*ep + 2*nu)*Log[1 + x], -2*(1 + ep)*Log[x], 0}, 
 {((I/8)*(1 + 2*nu)*(1 + 2*ep + 2*nu)*Log[-1 + x])/nu - 
   ((I/8)*(1 + 2*nu)*(1 + 2*ep + 2*nu)*Log[1 + x])/nu, 
  ((I/8)*(-1 + 4*nu + 4*nu^2)*Log[-1 + x])/(nu*(1 + nu)) - 
   ((I/8)*(-1 + 4*nu + 4*nu^2)*Log[1 + x])/(nu*(1 + nu)), 
  ((I/8)*(1 + 2*nu)*Log[-1 + x])/nu - ((I/8)*(1 + 2*nu)*Log[1 + x])/nu, 
  ((-1/8*I)*(-1 + 2*ep - 2*nu)*(1 + 2*nu)*Log[-1 + x])/(1 + nu) + 
   ((I/8)*(-1 + 2*ep - 2*nu)*(1 + 2*nu)*Log[1 + x])/(1 + nu), 
  ((I/8)*(1 + 2*nu)*Log[-1 + x])/(1 + nu) - ((I/8)*(1 + 2*nu)*Log[1 + x])/
    (1 + nu), 0, 0, 0, 0, -2*ep*Log[-1 + x] + 2*(1 + 2*ep)*Log[x] - 
   2*ep*Log[1 + x], 2*ep*Log[-1 + x] - 2*(1 + 2*ep)*Log[x] + 2*ep*Log[1 + x], 
  0, 0, -2*(1 + ep)*Log[x]}}


==> supplementary_files/top14_dlog/DEdlogxCheck.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}}


==> supplementary_files/top14_dlog/coefletter.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{{(-1 - 2*nu)/2, -1/2, 1/2, 0, 0, 0, 0, 0, I*(1 + 2*nu), (-2*I)*(1 + nu), 
   (2*I)*nu, (-I)*(1 + 2*nu), I*(1 + 2*nu), 0}, 
  {0, -1 - ep, (1 + 2*nu)/4, 0, (-1 - 2*nu)/4, 0, 0, 0, 0, 
   (-2*I)*(1 + nu)*(1 + 2*ep + 2*nu), (2*I)*nu*(1 - 2*ep + 2*nu), 0, 0, 0}, 
  {0, 0, (-3 - 4*ep + 2*nu)/4, 0, (-1 - 2*nu)/4, (4*I)*nu^2*(1 + 2*nu), 0, 0, 
   I*(-1 - 2*ep + 2*nu + 4*ep*nu + 8*nu^2), 0, 0, I*(1 + 2*ep)*(1 + 2*nu), 
   (-I)*(1 + 2*ep)*(1 + 2*nu), 0}, {0, 1/2, 0, (1 + 2*nu)/2, -1/2, 0, 0, 0, 
   I*(1 + 2*nu), (-2*I)*(1 + nu), (2*I)*nu, (-I)*(1 + 2*nu), I*(1 + 2*nu), 
   0}, {0, 0, (1 + 2*nu)/4, 0, (-5 - 4*ep - 2*nu)/4, 0, 0, 
   (-4*I)*(1 + nu)^2*(1 + 2*nu), I*(1 + 2*ep)*(1 + 2*nu), 0, 0, 
   I*(-5 + 6*ep - 14*nu + 4*ep*nu - 8*nu^2), I*(1 + 2*ep)*(1 + 2*nu), 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, I/4, 0, 0, -(nu*(1 + 2*nu)), 0, 0, -1 - 2*ep - 2*nu, 0, 0, 0, 0, 0}, 
  {0, (I/8)/(1 + nu), 0, ((-1/8*I)*(1 + 2*ep)*(1 + 2*nu))/(1 + nu), 
   ((I/8)*(1 + 2*nu))/(1 + nu), 0, 0, 0, 0, -1 - 2*ep - nu, nu, 0, 0, 0}, 
  {((-1/8*I)*(1 + 2*ep)*(1 + 2*nu))/nu, (I/8)/nu, ((-1/8*I)*(1 + 2*nu))/nu, 
   0, 0, 0, 0, 0, 0, -1 - nu, -2*ep + nu, 0, 0, 0}, 
  {0, 0, 0, 0, -1/4*I, 0, 0, (1 + nu)*(1 + 2*nu), 0, 0, 0, 1 - 2*ep + 2*nu, 
   0, 0}, {0, 0, -1/2*I, 0, -1/2*I, nu*(1 + 2*nu), 0, (1 + nu)*(1 + 2*nu), 
   1 + 2*ep + 2*nu, 0, 0, 1 - 2*ep + 2*nu, 0, 0}, 
  {((I/8)*(1 + 2*nu)*(1 + 2*ep + 2*nu))/nu, ((I/8)*(-1 + 4*nu + 4*nu^2))/
    (nu*(1 + nu)), ((I/8)*(1 + 2*nu))/nu, 
   ((-1/8*I)*(-1 + 2*ep - 2*nu)*(1 + 2*nu))/(1 + nu), 
   ((I/8)*(1 + 2*nu))/(1 + nu), 0, 0, 0, 0, -2*ep, 2*ep, 0, 0, 0}}, 
 {{-1 - 2*ep + 2*nu, 1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0}, {0, -1, 0, -3 - 2*ep - 2*nu, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, -2*(ep - 2*nu), 
   0, 0, 4, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, -2*(1 + ep), 0, 0, 2, -2, 0, 
   0, 0}, {0, 0, 0, 0, 0, 0, 0, -2*(2 + ep + 2*nu), 0, 0, 0, -4, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*ep, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, -2*(1 + 2*ep), 0, 0, 2*(1 + 2*ep), -2*(1 + ep), 
   0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 2*(1 + 2*ep), -2*(1 + 2*ep), 0, 0, 
   -2*(1 + ep)}}, {{(-1 - 2*nu)/2, -1/2, 1/2, 0, 0, 0, 0, 0, (-I)*(1 + 2*nu), 
   (2*I)*(1 + nu), (-2*I)*nu, I*(1 + 2*nu), (-I)*(1 + 2*nu), 0}, 
  {0, -1 - ep, (1 + 2*nu)/4, 0, (-1 - 2*nu)/4, 0, 0, 0, 0, 
   (2*I)*(1 + nu)*(1 + 2*ep + 2*nu), (-2*I)*nu*(1 - 2*ep + 2*nu), 0, 0, 0}, 
  {0, 0, (-3 - 4*ep + 2*nu)/4, 0, (-1 - 2*nu)/4, (-4*I)*nu^2*(1 + 2*nu), 0, 
   0, (-I)*(-1 - 2*ep + 2*nu + 4*ep*nu + 8*nu^2), 0, 0, 
   (-I)*(1 + 2*ep)*(1 + 2*nu), I*(1 + 2*ep)*(1 + 2*nu), 0}, 
  {0, 1/2, 0, (1 + 2*nu)/2, -1/2, 0, 0, 0, (-I)*(1 + 2*nu), (2*I)*(1 + nu), 
   (-2*I)*nu, I*(1 + 2*nu), (-I)*(1 + 2*nu), 0}, 
  {0, 0, (1 + 2*nu)/4, 0, (-5 - 4*ep - 2*nu)/4, 0, 0, 
   (4*I)*(1 + nu)^2*(1 + 2*nu), (-I)*(1 + 2*ep)*(1 + 2*nu), 0, 0, 
   (-I)*(-5 + 6*ep - 14*nu + 4*ep*nu - 8*nu^2), (-I)*(1 + 2*ep)*(1 + 2*nu), 
   0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0}, {0, 0, -1/4*I, 0, 0, -(nu*(1 + 2*nu)), 0, 0, 
   -1 - 2*ep - 2*nu, 0, 0, 0, 0, 0}, {0, (-1/8*I)/(1 + nu), 0, 
   ((I/8)*(1 + 2*ep)*(1 + 2*nu))/(1 + nu), ((-1/8*I)*(1 + 2*nu))/(1 + nu), 0, 
   0, 0, 0, -1 - 2*ep - nu, nu, 0, 0, 0}, {((I/8)*(1 + 2*ep)*(1 + 2*nu))/nu, 
   (-1/8*I)/nu, ((I/8)*(1 + 2*nu))/nu, 0, 0, 0, 0, 0, 0, -1 - nu, -2*ep + nu, 
   0, 0, 0}, {0, 0, 0, 0, I/4, 0, 0, (1 + nu)*(1 + 2*nu), 0, 0, 0, 
   1 - 2*ep + 2*nu, 0, 0}, {0, 0, I/2, 0, I/2, nu*(1 + 2*nu), 0, 
   (1 + nu)*(1 + 2*nu), 1 + 2*ep + 2*nu, 0, 0, 1 - 2*ep + 2*nu, 0, 0}, 
  {((-1/8*I)*(1 + 2*nu)*(1 + 2*ep + 2*nu))/nu, 
   ((-1/8*I)*(-1 + 4*nu + 4*nu^2))/(nu*(1 + nu)), ((-1/8*I)*(1 + 2*nu))/nu, 
   ((I/8)*(-1 + 2*ep - 2*nu)*(1 + 2*nu))/(1 + nu), 
   ((-1/8*I)*(1 + 2*nu))/(1 + nu), 0, 0, 0, 0, -2*ep, 2*ep, 0, 0, 0}}}


==> supplementary_files/top14_dlog/letterlist.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{Log[-1 + x], Log[x], Log[1 + x]}

